High-Fidelity Quantum Information Transmission Using a Room-Temperature Nonrefrigerated Lossy Microwave Waveguide

Quantum microwave transmission is key to realizing modular superconducting quantum computers and distributed quantum networks. A large number of incoherent photons are thermally generated within the microwave frequency spectrum. The closeness of the transmitted quantum state to the source-generated quantum state at the input of the transmission link (measured by the transmission fidelity) degrades due to the presence of the incoherent photons. Hence, high-fidelity quantum microwave transmission has long been considered to be infeasible without refrigeration [3,4]. In this study, we propose a novel method for high-fidelity quantum microwave transmission using a room-temperature lossy waveguide. The proposed scheme consists of connecting two cryogenic nodes (i.e., a transmitter and a receiver) by the room-temperature lossy microwave waveguide. First, cryogenic preamplification is implemented prior to transmission. Second, at the receiver side, a cryogenic loop antenna is placed inside the output port of the waveguide and coupled to an LC harmonic oscillator located outside the waveguide. The loop antenna converts quantum microwave fields (which contain both signal and noise photons) to a quantum voltage across the coupled LC harmonic oscillator. The loop antenna detector at the receiver is designed to extensively suppress the induced photons across the LC oscillator. The signal transmittance is maintained intact by providing significant preamplification gain. Our calculations show that high-fidelity quantum transmission (i.e., more than 95%) is realized based on the proposed scheme for transmission distances reaching 100 m.

==> beta.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    263998,       6123]
NotebookOptionsPosition[    261016,       6068]
NotebookOutlinePosition[    261353,       6083]
CellTagsIndexPosition[    261310,       6080]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Delta]3", "=", "0.00404040404040404`30"}], ";", "\n", 
    RowBox[{"\[Delta]4", "=", 
     RowBox[{"-", "4.2087542087542085`30*^-6"}]}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]max", "=", "5"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"zmax", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[CapitalLambda]0", "=", 
      RowBox[{
       FractionBox["1", "2.64"], "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\n", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Chi]", "=", 
      RowBox[{"2.095", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k1", "=", 
      FractionBox["\[Omega]1", "c"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k2", "=", 
      FractionBox["\[Omega]2", "c"]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Beta]1", "=", "1.6052802142984195`*^7"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"3", "\[Times]", 
      SuperscriptBox["10", "8"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vF", "=", 
     FractionBox["c", "300"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "=", 
     SuperscriptBox[
      RowBox[{"(", "3.5", ")"}], "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]0", "=", 
     RowBox[{"8.85", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e", "=", 
     RowBox[{"1.60", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "19"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]0", "=", "377"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hbar", "=", 
     RowBox[{"6.63", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "34"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Num", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cap", "=", 
     RowBox[{"(*", 
      RowBox[{"13.3", " ", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}], "*)"}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"Num", "-", "1"}], ")"}], 
      FractionBox[
       RowBox[{"\[Epsilon]0", " ", "\[Epsilon]"}], "a"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n0", "=", 
     RowBox[{"2", "\[Times]", 
      SuperscriptBox["10", "14"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kB", "=", 
     RowBox[{"1.38", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "23"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"3", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     FractionBox["1", "\[Tau]"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Omega]1", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"=", 
         RowBox[{
          RowBox[{"\[Omega]1", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
      RowBox[{"193", "\[Times]", 
       SuperscriptBox["10", "12"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]2", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]2", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"192.88", "\[Times]", 
      SuperscriptBox["10", "12"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Omega]m", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"=", 
         RowBox[{
          RowBox[{"\[Omega]m", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
      RowBox[{"120", "\[Times]", 
       SuperscriptBox["10", "9"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]1", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"\[Omega]2", "+", "\[Omega]m"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[CapitalLambda]0", "=", 
      RowBox[{
       FractionBox["1", "2.64"], "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]", "=", 
     RowBox[{"2.095", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "15"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]1", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]2", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k1", "=", 
     FractionBox["\[Omega]1", "c"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2", "=", 
     FractionBox["\[Omega]2", "c"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]c1", "=", 
     RowBox[{"hbar", " ", "vF", " ", 
      SqrtBox[
       RowBox[{"\[Pi]", " ", "n0"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]c2", "=", 
     FractionBox[
      RowBox[{"hbar", " ", "vF", " ", "Cap"}], 
      RowBox[{"e", " ", 
       SqrtBox[
        RowBox[{"\[Pi]", " ", "n0"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]1", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", "hbar"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "-", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "+", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\[Mu]c1", 
          RowBox[{"kB", " ", "T"}]], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[ExponentialE]", "^", 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["\[Mu]c1", 
                RowBox[{"kB", " ", "T"}]]}], ")"}]}]}], "]"}]}]}], 
        "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]2", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", "hbar"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "-", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]2", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "+", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]2", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]2", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\[Mu]c1", 
          RowBox[{"kB", " ", "T"}]], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[ExponentialE]", "^", 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["\[Mu]c1", 
                RowBox[{"kB", " ", "T"}]]}], ")"}]}]}], "]"}]}]}], 
        "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]12", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "^", "2", " "}]}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Omega]1", "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], ")"}], "^", "2"}], 
          "+", 
          RowBox[{
           RowBox[{"hbar", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]1", "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
               "\[CapitalGamma]"}]}], ")"}], "^", "2"}]}]}]], ")"}], 
       "\[Mu]c2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"Tanh", "[", 
        FractionBox["\[Mu]c1", 
         RowBox[{"2", "kB", " ", "T"}]], "]"}], 
       FractionBox["\[Mu]c2", 
        RowBox[{"kB", " ", "T"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]21", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "^", "2", " "}]}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Omega]2", "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], ")"}], "^", "2"}], 
          "+", 
          RowBox[{
           RowBox[{"hbar", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]2", "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
               "\[CapitalGamma]"}]}], ")"}], "^", "2"}]}]}]], ")"}], 
       "\[Mu]c2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]2", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"Tanh", "[", 
        FractionBox["\[Mu]c1", 
         RowBox[{"2", "kB", " ", "T"}]], "]"}], 
       FractionBox["\[Mu]c2", 
        RowBox[{"kB", " ", "T"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]1", "=", 
     RowBox[{
      FractionBox["1", "a"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"a", 
           SqrtBox["\[Epsilon]"], "k1"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Eta]0", 
           RowBox[{"2", 
            SqrtBox["\[Epsilon]"]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"a", 
            SqrtBox["\[Epsilon]"], "k1"}], "]"}], "\[Sigma]1"}]}], "]"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]2", "=", 
     RowBox[{
      FractionBox["1", "a"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"a", 
           SqrtBox["\[Epsilon]"], "k2"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Eta]0", 
           RowBox[{"2", 
            SqrtBox["\[Epsilon]"]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"a", 
            SqrtBox["\[Epsilon]"], "k2"}], "]"}], "\[Sigma]2"}]}], "]"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]12", "=", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox["\[Eta]0", 
       RowBox[{"2", " ", "a", 
        SqrtBox["\[Epsilon]"]}]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"a", 
         SqrtBox["\[Epsilon]"], "k1"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "\[Beta]1"}], "]"}]], "\[Sigma]12"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]21", "=", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox["\[Eta]0", 
       RowBox[{"2", " ", "a", 
        SqrtBox["\[Epsilon]"]}]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"a", 
         SqrtBox["\[Epsilon]"], "k2"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "\[Beta]1"}], "]"}]], "\[Sigma]21"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]1", "=", 
     RowBox[{"\[Beta]12", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Omega]m", "\[Omega]1"]}], ")"}], "^", "2"}], " ", 
      "\[Nu]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]2", "=", 
     RowBox[{"\[Beta]21", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Omega]m", "\[Omega]2"]}], ")"}], "^", "2"}], " ", 
      "\[Nu]2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]0", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A1", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Omega]1", "^", "2"}]}], "-", 
        RowBox[{"\[Omega]2", "^", "2"}]}], 
       RowBox[{"3", 
        RowBox[{"\[Omega]2", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Omega]2", "^", "2"}]}], "-", 
        RowBox[{"\[Omega]1", "^", "2"}]}], 
       RowBox[{"3", 
        RowBox[{"\[Omega]2", "^", "2"}]}]]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"q", "=", "1.3862943611198906`30"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Us1", "[", "z_", "]"}], "=", " ", 
     RowBox[{"Sech", "[", "z", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Vs1", "[", "z_", "]"}], "=", " ", 
     RowBox[{"Sech", "[", "z", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Re", "[", "\[Beta]1", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]m", ",", "0", ",", 
       RowBox[{"90", "\[Times]", 
        SuperscriptBox["10", "9"]}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotLabel", "\[Rule]", 
      RowBox[{"{", " ", 
       RowBox[{
        SubscriptBox["\[Beta]", "1"], 
        StyleBox[
         RowBox[{" ", 
          StyleBox[" ",
           FontFamily->"Droid Serif",
           FontWeight->"Regular"]}]], ",", 
        SubscriptBox["\[Omega]", "m"]}], " ", "}"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "*)"}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Im", "[", "\[Beta]1", "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]m", ",", "0", ",", 
       RowBox[{"90", "\[Times]", 
        SuperscriptBox["10", "9"]}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\< \!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\) \!\(\*StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
        "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SubscriptBox[\(\[Omega]\), \(m\)]\)  \
\>\""}], "}"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "*)"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"eqs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           FractionBox["1", 
            RowBox[{"\[CapitalLambda]0", " "}]], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", "\[Xi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "\[Beta]1", " ", 
              RowBox[{"\[CapitalLambda]0", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Alpha]1", " ", 
           RowBox[{"Us", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["k1", "2"], "\[Chi]", " "}], 
            RowBox[{"2", " ", "\[Beta]1"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "+", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Vs", "[", 
                 RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"Us", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           FractionBox["1", 
            RowBox[{"\[CapitalLambda]0", " "}]], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", "\[Xi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "\[Beta]2", " ", 
              RowBox[{"\[CapitalLambda]0", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Alpha]2", " ", 
           RowBox[{"Vs", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["k2", "2"], "\[Chi]", " "}], 
            RowBox[{"2", " ", "\[Beta]1"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Us", "[", 
                 RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}], 
            ")"}], "*", 
           RowBox[{"Vs", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}]}], "\[Equal]", "0"}]}], 
       "}"}]}], ";", "\n", 
     RowBox[{"bc", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"zmax", ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Us1", "[", "zmax", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{
             RowBox[{"-", "zmax"}], ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Us1", "[", 
            RowBox[{"-", "zmax"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{"zmax", ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Vs1", "[", "zmax", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{
             RowBox[{"-", "zmax"}], ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Vs1", "[", 
            RowBox[{"-", "zmax"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}]}]}], "}"}]}], "}"}]}], ";", 
     "\n", 
     RowBox[{"ic", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"z", ",", "0"}], "]"}], "\[Equal]", 
          RowBox[{"Us1", "[", "z", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Vs", "[", 
           RowBox[{"z", ",", "0"}], "]"}], "\[Equal]", 
          RowBox[{"Vs1", "[", "z", "]"}]}], "}"}]}], "}"}]}], ";", "\n", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"eqs", ",", "ic", ",", "bc"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Us", ",", "Vs"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<MethodOfLines\>\"", ",", 
            RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<TensorProductGrid\>\"", ",", 
               RowBox[{"\"\<MinPoints\>\"", "\[Rule]", "40"}], ",", 
               RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "100"}], ",", 
               RowBox[{
               "\"\<DifferenceOrder\>\"", "\[Rule]", 
                "\"\<Pseudospectral\>\""}]}], "}"}]}]}], "}"}]}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", 
          RowBox[{"10", "^", "6"}]}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], "//", 
       RowBox[{"AbsoluteTiming", "\n", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Us", "[", 
               RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "/.", 
            RowBox[{"Last", "[", "sol", "]"}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "/.", 
              RowBox[{"Last", "[", "sol", "]"}]}]}], "*)"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Mesh", "\[Rule]", "None"}], ","}], "*)"}], 
          RowBox[{"PlotStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}], ","}], "*)"}], " ", 
            RowBox[{"{", 
             RowBox[{"Dashed", ",", "Brown"}], "}"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{
           "{", " ", 
            "\"\< |\!\(\*SubscriptBox[\(A\), \
\(1\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\>\"", "}"}]}], " ", ",", 
          RowBox[{"AspectRatio", "\[Rule]", " ", "1"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.0075", "]"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", " ", "Black"}], "}"}]}], ",", " ", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"{", "344", "}"}]}], ",", 
          RowBox[{"AxesLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\< x \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
             "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)  \>\"", ",", "    ", 
             "\"\<  |\!\(\*SubscriptBox[\(A\), \
\(1\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SuperscriptBox[StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Bold\"], \"2\"]\)\!\(\*StyleBox[\
\"  \",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Vs", "[", 
               RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "/.", 
            RowBox[{"Last", "[", "sol", "]"}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "/.", 
              RowBox[{"Last", "[", "sol", "]"}]}]}], "*)"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Mesh", "\[Rule]", "None"}], ","}], "*)"}], 
          RowBox[{"PlotStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}], ","}], "*)"}], " ", 
            RowBox[{"{", 
             RowBox[{"DotDashed", ",", 
              RowBox[{"Darker", "[", "Red", "]"}]}], "}"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{
           "{", " ", 
            "\"\< |\!\(\*SubscriptBox[\(A\), \
\(2\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\>\"", "}"}]}], " ", ",", 
          RowBox[{"AspectRatio", "\[Rule]", " ", "1"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.0075", "]"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", " ", "Black"}], "}"}]}], ",", " ", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"{", "344", "}"}]}], ",", 
          RowBox[{"AxesLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\< x \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
             "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)  \>\"", ",", "    ", 
             "\"\<  |\!\(\*SubscriptBox[\(A\), \
\(2\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SuperscriptBox[StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Bold\"], \"2\"]\)\!\(\*StyleBox[\
\"  \",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], 
         "]"}]}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8172870338785763`*^9, 3.817287033884953*^9}, {
   3.817287179370846*^9, 3.817287211466372*^9}, {3.820391570040163*^9, 
   3.8203916413747683`*^9}, 3.8203916779697866`*^9, {3.82039171478553*^9, 
   3.8203917180229053`*^9}, {3.8203918423199797`*^9, 
   3.8203918430092363`*^9}, {3.820391900673627*^9, 3.8203919143251257`*^9}, {
   3.820392007648328*^9, 3.8203920079485197`*^9}, {3.8203920581201344`*^9, 
   3.820392058735856*^9}, {3.820392118740596*^9, 3.8203921953234177`*^9}, {
   3.820392306003592*^9, 3.820392418075954*^9}, {3.8203924549883957`*^9, 
   3.8203924941207657`*^9}, {3.820392529338419*^9, 3.8203925294503193`*^9}, {
   3.82039256945791*^9, 3.820392570340239*^9}, 3.820392636199071*^9, {
   3.820423591559833*^9, 3.820423591868952*^9}, {3.8204236315307083`*^9, 
   3.8204236829729958`*^9}, {3.820423723325873*^9, 3.820423752018412*^9}, {
   3.8207550580048733`*^9, 3.820755092062996*^9}, {3.820755127103259*^9, 
   3.8207551279832373`*^9}, {3.82075523199289*^9, 3.8207552384440403`*^9}, {
   3.82075528118944*^9, 3.8207553306964493`*^9}, {3.820902863202229*^9, 
   3.820902875042831*^9}, {3.82090415905952*^9, 3.820904303229083*^9}, {
   3.8209043361506042`*^9, 3.820904343277011*^9}, {3.8209051516286592`*^9, 
   3.820905177937936*^9}, {3.820905229397794*^9, 3.820905257413495*^9}, {
   3.820906002801214*^9, 3.820906029605679*^9}, {3.820906075682818*^9, 
   3.8209061679591303`*^9}, {3.8209062023547297`*^9, 3.820906260853273*^9}, {
   3.820906322193782*^9, 3.820906338091777*^9}, {3.820906492614399*^9, 
   3.82090653927348*^9}, {3.820906831474378*^9, 3.820906877948765*^9}, {
   3.820906932457575*^9, 3.8209069549555407`*^9}, {3.820907000019383*^9, 
   3.820907011596084*^9}, {3.820907085939125*^9, 3.820907097567437*^9}, {
   3.8211216039793673`*^9, 3.821121605002412*^9}, {3.8211216940057364`*^9, 
   3.821121695133898*^9}, {3.821540188727212*^9, 3.821540191625093*^9}, {
   3.821541594565856*^9, 3.821541598677421*^9}, {3.821541746746866*^9, 
   3.8215417476595497`*^9}, {3.8215418474541397`*^9, 3.821541866629333*^9}, {
   3.821541989804368*^9, 3.821542033033161*^9}, {3.821542113571767*^9, 
   3.821542122024111*^9}, {3.821542165024106*^9, 3.821542173381369*^9}, {
   3.82154224404697*^9, 3.821542248128916*^9}, {3.821542283429282*^9, 
   3.821542293238542*^9}, {3.821542392465084*^9, 3.821542419308036*^9}, {
   3.821542599510687*^9, 3.821542621105361*^9}, {3.821552675097455*^9, 
   3.821552689469039*^9}, {3.821553572201042*^9, 3.821553573041463*^9}, 
   3.821554156522049*^9, {3.821554393140538*^9, 3.821554409974882*^9}, {
   3.821581446356326*^9, 3.821581449841076*^9}, {3.821586281526348*^9, 
   3.8215862914257593`*^9}, {3.8215864659369383`*^9, 3.821586478500505*^9}, {
   3.821588942343341*^9, 3.821588950997052*^9}, {3.821588984290154*^9, 
   3.8215889888940268`*^9}, {3.821595934498519*^9, 3.821595935038807*^9}, {
   3.821615945791039*^9, 3.821615948777872*^9}, {3.8216159941268272`*^9, 
   3.821615994490911*^9}, {3.821759561127906*^9, 3.821759562869575*^9}, {
   3.821759995613257*^9, 3.821760005226412*^9}, {3.8217611945332127`*^9, 
   3.821761198704377*^9}, {3.8217612324812098`*^9, 3.821761264299099*^9}, {
   3.821761485110949*^9, 3.82176154651908*^9}, {3.8217615825702953`*^9, 
   3.82176161771917*^9}, {3.821761914354947*^9, 3.821761919487093*^9}, {
   3.8240366030477962`*^9, 3.82403660355807*^9}, {3.824042436234408*^9, 
   3.8240424853041077`*^9}, {3.829009448165337*^9, 3.829009450074953*^9}, {
   3.829009501592677*^9, 3.829009542632544*^9}, {3.829009619820015*^9, 
   3.829009631001185*^9}, {3.8343650056359673`*^9, 3.834365047615391*^9}, {
   3.8343651245174217`*^9, 3.834365124640732*^9}, {3.834365241800881*^9, 
   3.834365248782201*^9}, {3.8343653169966927`*^9, 3.8343653199925756`*^9}, {
   3.834365352777937*^9, 3.8343653530528603`*^9}, {3.8343653832600813`*^9, 
   3.8343653837631474`*^9}, {3.834365848325614*^9, 3.83436589281215*^9}, 
   3.834367078945986*^9, {3.8343671885162077`*^9, 3.834367189009841*^9}, {
   3.834371418246129*^9, 3.83437142871651*^9}, {3.83437187304702*^9, 
   3.834371920321312*^9}, {3.834372627352664*^9, 3.834372632416052*^9}, {
   3.834372949939555*^9, 3.8343729799251337`*^9}, {3.83437302384296*^9, 
   3.834373024323338*^9}, {3.8343730989362926`*^9, 3.834373103742176*^9}, {
   3.834373139598206*^9, 3.834373178837055*^9}, {3.8343734551979*^9, 
   3.834373455589737*^9}, {3.8343734888528214`*^9, 3.834373489691497*^9}, 
   3.847072344415298*^9, {3.847072433332374*^9, 3.847072466332211*^9}, {
   3.847072573585927*^9, 3.847072595412444*^9}, {3.847072666276265*^9, 
   3.847072668648889*^9}, {3.847072883086433*^9, 3.847073040258464*^9}, 
   3.84707310543049*^9, {3.847073140165943*^9, 3.847073262403892*^9}, {
   3.8470829059490128`*^9, 3.8470830209633493`*^9}, {3.847083992625141*^9, 
   3.8470839934903107`*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"0f2e4d61-471f-48b9-a25a-4f806b3a2a2d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"401423.80340105144`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,228,12,
   19912911360327833693,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.847072468425273*^9, 3.847072488560564*^9}, 
   3.84707259709823*^9, 3.847072669484593*^9, {3.8470728885045433`*^9, 
   3.847072910132736*^9}, {3.847072974363739*^9, 3.847073041204238*^9}, 
   3.8470731065008097`*^9, {3.847073140674961*^9, 3.847073175766657*^9}, 
   3.847073263526041*^9, {3.847082918737878*^9, 3.847082959309915*^9}, {
   3.847082998482575*^9, 3.84708302149815*^9}, 3.847083994322304*^9},
 CellLabel->
  "During evaluation of \
In[202]:=",ExpressionUUID->"2395c578-5500-4aaf-a526-b902b0fa8748"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"401423.80340105144`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,229,13,
   19912911360327833693,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.847072468425273*^9, 3.847072488560564*^9}, 
   3.84707259709823*^9, 3.847072669484593*^9, {3.8470728885045433`*^9, 
   3.847072910132736*^9}, {3.847072974363739*^9, 3.847073041204238*^9}, 
   3.8470731065008097`*^9, {3.847073140674961*^9, 3.847073175766657*^9}, 
   3.847073263526041*^9, {3.847082918737878*^9, 3.847082959309915*^9}, {
   3.847082998482575*^9, 3.84708302149815*^9}, 3.84708399432927*^9},
 CellLabel->
  "During evaluation of \
In[202]:=",ExpressionUUID->"5c4c214b-7448-47f4-b30a-fd6f61b660e2"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Hk41HkcB/ApOWbdoiURaXPsMGN8t0nx1O+TSjGTZnKlsllipeOhfUi2
kIoctUlYx8ixpFmspnVuB3JnbZjayrHkcS2rYrOE/fz+eD/v5/XX5/O8jX1O
C/1WMhgMPoburOhU0XR55g6HpbU5Ta+51O96GfwAUTgl65T+STsnuHrESnSN
0i8QrG5GK61vJVqiH6lKYfQV2nazB17LiYopft1YUAvabSCl5JOwmnrxvtK2
DT3Uw9P9T9hKhaR7dHWgizuV+B+Fr6j6T5kKMvSM4eY4n1MTlPfpg3nD6P5V
OvEZX89Q5mI+bwYdZpVR/cPoPMWeZEWvfMOldg5ELRouM6CE7yinhRb9ujv2
DH8VSBeyzxuhsx5H6GcNKkIPi2fBQa8Y3pKn7q8MWdcrrm9Hn7l9OWWxRA0K
i4L+5qNVHxo7Dhlqggoz8OIRtP/H5nD5Zi1orE9jBqE77O8XtgZoAzVXtC8c
LTSUeSyy1oCPqlJdHNprF/Vo8vnnYKR1k5OGjlIYvuuUqQcKvmd6CtHS7rYk
5yP6kEBxrSvQJ8fmzZQZBuAWoRvzFA1pPnt4jYYQVu+p2kPf2x2XqMEzggi1
2sQhdFzS97a164zh3MsLDh/QbYeTfWyXjEFyZ0P5yl4utV/AP57SuQG0ewbW
aKIHE0xYRVITYAsUyo3QlVNZ7elxG8GlGxzYaO0XtuOHD30BjmLPRHv0RZX3
LTK7TVDh1KfCR7P8BDFsDVNgpoVc8kKPftbE2D5rCp4kgnMCbcE7Nr9eZgZr
zY7dCkeXXhF39Beag7ypyz+xaDCZ93WLt4DrvKrINLTu0FzPPe8vQTxnxixE
nzXXa3jOZkG/1ynHB+j+WtezZZqWEOxPHjagE0M2Lwe9tQT3mnmLLvTeUBvn
gWYrWDDe0zGIdszuDuFms+FS8I2Ad+iRAieVezwOFPRJqpbR1iY123XvcqBx
wZVS7+NS68ojBma0rMEuefaRATrJ33lQctkatjibfmeJdhiQ5PL/tQZLYvWX
HToj0LvziDcXPJY3Ojihz+kbee/9gwsbyqS9h9BzvVyv/G02YD/KOfUtuuYb
mc5ong3cSD3/IBQtrxFrrahDQPrUz+YqevpZfHXKBQIJGpuLUtDNE7fUT0YS
2G9VP0o7h5nt6xBNgCtwMb+NdtlVpvbhMgHPW4HFtMtqu31cEgnobBVLUtGn
7xkoK2cSODqh9Es6eiq21CuyioDlcG9VFrrxp8oy9xoCz3efmKed3fBEnv0b
gZTiua3ZaAGju7T3MYFzYatraf8cOie3rZnAfcu9D8XooOOUZFZG4OOitO4O
vU/MvhXPXuL/USCXS++ZK3LLf0XAXrFzJ+32Xj+GqI/ACr2JBtos12sHy4YJ
LLgaN+WhV4Uk3706QuDKeIliPvrNjcylo2MEOFF2jrQT2kuKVCcJDErdW2j7
jlcsvp0iMHFgmFmAtlN6IqydJqD1Lngfbe1NrYXJ7wm432TE057Y2fUpcIZA
9VdJbbT/B1emN+I=
       "]]},
     Annotation[#, "Charting`Private`Tag$4369#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{1.236*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2362*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2364*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2366*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2358*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23585*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2359*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23595*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23605*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2361*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23615*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23625*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2363*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23635*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23645*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2365*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23655*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23665*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2367*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.23675*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2368*^6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^11, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
        SubscriptBox["\[Beta]", "1"], ",", 
        SubscriptBox["\[Omega]", "m"]}], "}"}], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847072468442134*^9, 3.8470724885993433`*^9}, 
   3.847072597165093*^9, 3.847072669549295*^9, {3.847072888573546*^9, 
   3.847072910162738*^9}, {3.84707297439887*^9, 3.847073041272204*^9}, 
   3.84707310661537*^9, {3.847073140739668*^9, 3.847073175832773*^9}, 
   3.847073263590358*^9, {3.847082918756563*^9, 3.847082959427847*^9}, {
   3.847082998492846*^9, 3.847083021565563*^9}, 3.84708399437125*^9},
 CellLabel->
  "Out[241]=",ExpressionUUID->"b3094d87-9d2d-4688-9745-1c0e771c96d6"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwVz3k81Hkcx/HJEVGU2FUYSSrlnPnWuHbN75McMZNmUI+dpCxNtSwbjxVr
u7Bum6zd5FiPkGEmPORRLVOJHGmcYXvYlKUergdrRY4d7Gf+eD9ej+efb5PA
MF6wEo1G4+AUzb/+G3+mOo/NOx7d8eQuk925LZdzjh9DMQq6nZ6iCy/Wjlrx
UyidYXOxwurGbUSHf5tqPD2QWI92mj/2lzK/nDJ2cKQa0H5D2RVyXi119aT8
fhN6pI+lv8Rro1YDYnNk6PIudc4Cb4DqPRMRNICeox9MDvx2krold/BaRL9T
0UvNPT1HFRVF2+mWMtmXrHJrM8eWKaG29y1r9KGhayv0NRp0eIx5cND8B65J
4RwV0FlQop1H59fHGuQPq4HXiz61RPS6D3ZF2kJNKBU7xRWjw39NyF6p0IKy
ClvlevSmJybuI/QtoNHV0zuIFi60xqi26kCJqrp4Cd3xxf3StnO6EMEYnNMV
Mdk8ev+JFYvPILyBd4OBFhymnk71fA4aLUIbLvra+g9lnnnb4GjK1p0h6Jre
lxle/gZA3RQkJqNDx5f3atKM4JsH3H+L0XAr0I3VTAfdHJmkAd3hmpy+mbUD
uEn/hbxFJ2f8aC81NAHPBPFlOfrlyaxA+1UTcHeVK28vY7KPcjlns7t2wvq2
DRkH0MNpphaiGlNw9Uo7z0c/ms6X5STvArPkbo8wtO6f9hMnvzIDaXRjfgr6
ysbZF/1Ou0GthH5IhLYI5sZbb94D5R/dphrRYxotNOf5PRDb3TX2N3of68yy
cf9eqL+ndGINXfnT7x3vSs0h0F9Ltr0c/5guB/ml7gNuVmimHVp/ZLFPHLAf
3DMlAh90pPm25z3WFqAZVZgThn4n9Y2s2mIJdWZv9qaj0yMOroW8t4SlVaXH
IrRHFNNrqNUK3iwL7zSj3Qt6IxgF1hBl9CRtGD1a4rlRzLKBrYXtEytoW9M6
Z/0yG/h0Sfu2gZjJNqyOHZrTsYWb4xwuC50h9BqWJNjC6EoN3xftMiS5w/lk
C6613bKL6NwLAV3+AQx41fzpSAY62mBHgEc3A+KC7bZL0IuDDEGxIxMEnKTp
FnTd1/16Y0VMYHTmHBxBq25OslXTIwBG0k6ahMmeaU+tzb5MwM14MdQQ3Tr5
i3boVQJXajzGFS7cUBDkcp3A7OHcICO09+EqrY8JBBL8vxTQ0VXS3kDvdAIu
AfHuO9BhYiNNzTwCnve0TXehp5MqBVf/IBATYfp6P7r57qOq43UEpD9H8i3Q
Bc+fqVo/JmAjaupQmEvrrRysJ9DWLmyyRN+LWlR2bCWQOymutkaHnKUk8/0E
mr5jpjPRLvFH1rW/JpB6LF6doA3v8P2KBwjEWfbFKSwbDKbx3xIwHvg+5gDa
wjfFp+oDAblqrZCFVonIKkscJfBDi8aIwm9u5K2eGifAShCcskOnySpEm6YI
8OblPvbooImHK++nCTws5XQp7KT+jCedIeDrV+DpgNbd3VaaNUvAbN0/zQpP
HnolvzBHwErkDI7o/wHL7Cc3
       "]]},
     Annotation[#, "Charting`Private`Tag$4422#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{19.655, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {19.66, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {19.665, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {19.67, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {19.65, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.651, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.652, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.653, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.654, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.656, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.657, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.658, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.659, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.661, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.662, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.663, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.664, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.666, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.667, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.668, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.669, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.671, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.672, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.673, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.674, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {19.675, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^11, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotLabel->FormBox[
    RowBox[{"{", 
      RowBox[{
       "\" \\!\\(\\*SubscriptBox[\\(\[Beta]\\), \\(1\\)]\\) \
\\!\\(\\*StyleBox[\\\" \\\",FontFamily->\\\"Droid \
Serif\\\",FontWeight->\\\"Regular\\\"]\\)\"", ",", 
        "\" \\!\\(\\*StyleBox[\\\" \\\",FontFamily->\\\"Droid \
Serif\\\",FontWeight->\\\"Regular\\\"]\\)\\!\\(\\*SubscriptBox[\\(\[Omega]\\),\
 \\(m\\)]\\)  \""}], "}"}], TraditionalForm],
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847072468442134*^9, 3.8470724885993433`*^9}, 
   3.847072597165093*^9, 3.847072669549295*^9, {3.847072888573546*^9, 
   3.847072910162738*^9}, {3.84707297439887*^9, 3.847073041272204*^9}, 
   3.84707310661537*^9, {3.847073140739668*^9, 3.847073175832773*^9}, 
   3.847073263590358*^9, {3.847082918756563*^9, 3.847082959427847*^9}, {
   3.847082998492846*^9, 3.847083021565563*^9}, 3.8470839944308157`*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"ea01671b-7c61-4557-b892-07db70d3854d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Delta]3", "=", "0.00404040404040404`30"}], ";", "\n", 
    RowBox[{"\[Delta]4", "=", 
     RowBox[{"-", "4.2087542087542085`30*^-6"}]}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]max", "=", "5"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"zmax", "=", "3"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[CapitalLambda]0", "=", 
      RowBox[{
       FractionBox["1", "2.64"], "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Chi]", "=", 
      RowBox[{"2.095", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k1", "=", 
      FractionBox["\[Omega]1", "c"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k2", "=", 
      FractionBox["\[Omega]2", "c"]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Beta]1", "=", "1.6052802142984195`*^7"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"3", "\[Times]", 
      SuperscriptBox["10", "8"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vF", "=", 
     FractionBox["c", "300"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"a", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "=", 
     SuperscriptBox[
      RowBox[{"(", "3.5", ")"}], "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]0", "=", 
     RowBox[{"8.85", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e", "=", 
     RowBox[{"1.60", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "19"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]0", "=", "377"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hbar", "=", 
     RowBox[{"6.63", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "34"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Num", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cap", "=", 
     RowBox[{"(*", 
      RowBox[{"13.3", " ", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}], "*)"}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"Num", "-", "1"}], ")"}], 
      FractionBox[
       RowBox[{"\[Epsilon]0", " ", "\[Epsilon]"}], "a"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n0", "=", 
     RowBox[{"2", "\[Times]", 
      SuperscriptBox["10", "14"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kB", "=", 
     RowBox[{"1.38", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "23"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"3", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     FractionBox["1", "\[Tau]"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Omega]1", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"=", 
         RowBox[{
          RowBox[{"\[Omega]1", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
      RowBox[{"193", "\[Times]", 
       SuperscriptBox["10", "12"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]2", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]2", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"192.88", "\[Times]", 
      SuperscriptBox["10", "12"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Omega]m", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"=", 
         RowBox[{
          RowBox[{"\[Omega]m", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
      RowBox[{"120", "\[Times]", 
       SuperscriptBox["10", "9"]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]1", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"\[Omega]2", "+", "\[Omega]m"}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[CapitalLambda]0", "=", 
      RowBox[{
       FractionBox["1", "2.64"], "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]", "=", 
     RowBox[{"2.095", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "15"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]1", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]2", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "6"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k1", "=", 
     FractionBox["\[Omega]1", "c"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2", "=", 
     FractionBox["\[Omega]2", "c"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]c1", "=", 
     RowBox[{"hbar", " ", "vF", " ", 
      SqrtBox[
       RowBox[{"\[Pi]", " ", "n0"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]c2", "=", 
     FractionBox[
      RowBox[{"hbar", " ", "vF", " ", "Cap"}], 
      RowBox[{"e", " ", 
       SqrtBox[
        RowBox[{"\[Pi]", " ", "n0"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]1", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", "hbar"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "-", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "+", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\[Mu]c1", 
          RowBox[{"kB", " ", "T"}]], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[ExponentialE]", "^", 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["\[Mu]c1", 
                RowBox[{"kB", " ", "T"}]]}], ")"}]}]}], "]"}]}]}], 
        "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]2", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", "hbar"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "-", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]2", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "+", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]2", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]2", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\[Mu]c1", 
          RowBox[{"kB", " ", "T"}]], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[ExponentialE]", "^", 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["\[Mu]c1", 
                RowBox[{"kB", " ", "T"}]]}], ")"}]}]}], "]"}]}]}], 
        "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]12", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "^", "2", " "}]}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Omega]1", "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], ")"}], "^", "2"}], 
          "+", 
          RowBox[{
           RowBox[{"hbar", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]1", "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
               "\[CapitalGamma]"}]}], ")"}], "^", "2"}]}]}]], ")"}], 
       "\[Mu]c2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"Tanh", "[", 
        FractionBox["\[Mu]c1", 
         RowBox[{"2", "kB", " ", "T"}]], "]"}], 
       FractionBox["\[Mu]c2", 
        RowBox[{"kB", " ", "T"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]21", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "^", "2", " "}]}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Omega]2", "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], ")"}], "^", "2"}], 
          "+", 
          RowBox[{
           RowBox[{"hbar", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]2", "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
               "\[CapitalGamma]"}]}], ")"}], "^", "2"}]}]}]], ")"}], 
       "\[Mu]c2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]2", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"Tanh", "[", 
        FractionBox["\[Mu]c1", 
         RowBox[{"2", "kB", " ", "T"}]], "]"}], 
       FractionBox["\[Mu]c2", 
        RowBox[{"kB", " ", "T"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]1", "=", 
     RowBox[{
      FractionBox["1", "a"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"a", 
           SqrtBox["\[Epsilon]"], "k1"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Eta]0", 
           RowBox[{"2", 
            SqrtBox["\[Epsilon]"]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"a", 
            SqrtBox["\[Epsilon]"], "k1"}], "]"}], "\[Sigma]1"}]}], "]"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]2", "=", 
     RowBox[{
      FractionBox["1", "a"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"a", 
           SqrtBox["\[Epsilon]"], "k2"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Eta]0", 
           RowBox[{"2", 
            SqrtBox["\[Epsilon]"]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"a", 
            SqrtBox["\[Epsilon]"], "k2"}], "]"}], "\[Sigma]2"}]}], "]"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]12", "=", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox["\[Eta]0", 
       RowBox[{"2", " ", "a", 
        SqrtBox["\[Epsilon]"]}]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"a", 
         SqrtBox["\[Epsilon]"], "k1"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "\[Beta]1"}], "]"}]], "\[Sigma]12"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]21", "=", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox["\[Eta]0", 
       RowBox[{"2", " ", "a", 
        SqrtBox["\[Epsilon]"]}]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"a", 
         SqrtBox["\[Epsilon]"], "k2"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "\[Beta]1"}], "]"}]], "\[Sigma]21"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]1", "=", 
     RowBox[{"\[Beta]12", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Omega]m", "\[Omega]1"]}], ")"}], "^", "2"}], " ", 
      "\[Nu]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]2", "=", 
     RowBox[{"\[Beta]21", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Omega]m", "\[Omega]2"]}], ")"}], "^", "2"}], " ", 
      "\[Nu]2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]0", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A1", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Omega]1", "^", "2"}]}], "-", 
        RowBox[{"\[Omega]2", "^", "2"}]}], 
       RowBox[{"3", 
        RowBox[{"\[Omega]2", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Omega]2", "^", "2"}]}], "-", 
        RowBox[{"\[Omega]1", "^", "2"}]}], 
       RowBox[{"3", 
        RowBox[{"\[Omega]2", "^", "2"}]}]]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"q", "=", "1.3862943611198906`30"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Us1", "[", "z_", "]"}], "=", " ", 
     RowBox[{"Sech", "[", "z", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Vs1", "[", "z_", "]"}], "=", " ", 
     RowBox[{"Sech", "[", "z", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Re", "[", 
       RowBox[{"\[Beta]1", "-", "\[Beta]2"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]m", ",", "0", ",", 
       RowBox[{"90", "\[Times]", 
        SuperscriptBox["10", "9"]}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\< Microwave field \!\(\*SubscriptBox[\(\[Omega]\), \(m\)]\) \>\"", 
        " ", ",", "\"\< Propagation \[Beta]\>\""}], "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "*)"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "344"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.005", "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Im", "[", 
       RowBox[{"\[Beta]1", "-", "\[Beta]2"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Omega]m", ",", "0", ",", 
       RowBox[{"90", "\[Times]", 
        SuperscriptBox["10", "9"]}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\< \!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)-\!\(\*SubscriptBox[\(\
\[Beta]\), \(2\)]\) \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
        "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SubscriptBox[\(\[Omega]\), \(m\)]\)  \
\>\""}], "}"}]}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "344"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.005", "]"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "*)"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"eqs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           FractionBox["1", 
            RowBox[{"\[CapitalLambda]0", " "}]], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", "\[Xi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "\[Beta]1", " ", 
              RowBox[{"\[CapitalLambda]0", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Alpha]1", " ", 
           RowBox[{"Us", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["k1", "2"], "\[Chi]", " "}], 
            RowBox[{"2", " ", "\[Beta]1"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "+", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Vs", "[", 
                 RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"Us", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           FractionBox["1", 
            RowBox[{"\[CapitalLambda]0", " "}]], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", "\[Xi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "\[Beta]2", " ", 
              RowBox[{"\[CapitalLambda]0", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Alpha]2", " ", 
           RowBox[{"Vs", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["k2", "2"], "\[Chi]", " "}], 
            RowBox[{"2", " ", "\[Beta]1"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Us", "[", 
                 RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}], 
            ")"}], "*", 
           RowBox[{"Vs", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}]}], "\[Equal]", "0"}]}], 
       "}"}]}], ";", "\n", 
     RowBox[{"bc", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"zmax", ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Us1", "[", "zmax", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{
             RowBox[{"-", "zmax"}], ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Us1", "[", 
            RowBox[{"-", "zmax"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{"zmax", ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Vs1", "[", "zmax", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{
             RowBox[{"-", "zmax"}], ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Vs1", "[", 
            RowBox[{"-", "zmax"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}]}]}], "}"}]}], "}"}]}], ";", 
     "\n", 
     RowBox[{"ic", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"z", ",", "0"}], "]"}], "\[Equal]", 
          RowBox[{"Us1", "[", "z", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Vs", "[", 
           RowBox[{"z", ",", "0"}], "]"}], "\[Equal]", 
          RowBox[{"Vs1", "[", "z", "]"}]}], "}"}]}], "}"}]}], ";", "\n", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"eqs", ",", "ic", ",", "bc"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Us", ",", "Vs"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<MethodOfLines\>\"", ",", 
            RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<TensorProductGrid\>\"", ",", 
               RowBox[{"\"\<MinPoints\>\"", "\[Rule]", "40"}], ",", 
               RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "100"}], ",", 
               RowBox[{
               "\"\<DifferenceOrder\>\"", "\[Rule]", 
                "\"\<Pseudospectral\>\""}]}], "}"}]}]}], "}"}]}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", 
          RowBox[{"10", "^", "6"}]}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], "//", 
       RowBox[{"AbsoluteTiming", "\n", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Us", "[", 
               RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "/.", 
            RowBox[{"Last", "[", "sol", "]"}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "/.", 
              RowBox[{"Last", "[", "sol", "]"}]}]}], "*)"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Mesh", "\[Rule]", "None"}], ","}], "*)"}], 
          RowBox[{"PlotStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}], ","}], "*)"}], " ", 
            RowBox[{"{", 
             RowBox[{"Dashed", ",", "Brown"}], "}"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{
           "{", " ", 
            "\"\< |\!\(\*SubscriptBox[\(A\), \
\(1\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\>\"", "}"}]}], " ", ",", 
          RowBox[{"AspectRatio", "\[Rule]", " ", "1"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.0075", "]"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", " ", "Black"}], "}"}]}], ",", " ", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"{", "344", "}"}]}], ",", 
          RowBox[{"AxesLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\< x \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
             "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)  \>\"", ",", "    ", 
             "\"\<  |\!\(\*SubscriptBox[\(A\), \
\(1\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SuperscriptBox[StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Bold\"], \"2\"]\)\!\(\*StyleBox[\
\"  \",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Vs", "[", 
               RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "/.", 
            RowBox[{"Last", "[", "sol", "]"}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "/.", 
              RowBox[{"Last", "[", "sol", "]"}]}]}], "*)"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Mesh", "\[Rule]", "None"}], ","}], "*)"}], 
          RowBox[{"PlotStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}], ","}], "*)"}], " ", 
            RowBox[{"{", 
             RowBox[{"DotDashed", ",", 
              RowBox[{"Darker", "[", "Red", "]"}]}], "}"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{
           "{", " ", 
            "\"\< |\!\(\*SubscriptBox[\(A\), \
\(2\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\>\"", "}"}]}], " ", ",", 
          RowBox[{"AspectRatio", "\[Rule]", " ", "1"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.0075", "]"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", " ", "Black"}], "}"}]}], ",", " ", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"{", "344", "}"}]}], ",", 
          RowBox[{"AxesLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\< x \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
             "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)  \>\"", ",", "    ", 
             "\"\<  |\!\(\*SubscriptBox[\(A\), \
\(2\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SuperscriptBox[StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Bold\"], \"2\"]\)\!\(\*StyleBox[\
\"  \",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], 
         "]"}]}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8172870338785763`*^9, 3.817287033884953*^9}, {
   3.817287179370846*^9, 3.817287211466372*^9}, {3.820391570040163*^9, 
   3.8203916413747683`*^9}, 3.8203916779697866`*^9, {3.82039171478553*^9, 
   3.8203917180229053`*^9}, {3.8203918423199797`*^9, 
   3.8203918430092363`*^9}, {3.820391900673627*^9, 3.8203919143251257`*^9}, {
   3.820392007648328*^9, 3.8203920079485197`*^9}, {3.8203920581201344`*^9, 
   3.820392058735856*^9}, {3.820392118740596*^9, 3.8203921953234177`*^9}, {
   3.820392306003592*^9, 3.820392418075954*^9}, {3.8203924549883957`*^9, 
   3.8203924941207657`*^9}, {3.820392529338419*^9, 3.8203925294503193`*^9}, {
   3.82039256945791*^9, 3.820392570340239*^9}, 3.820392636199071*^9, {
   3.820423591559833*^9, 3.820423591868952*^9}, {3.8204236315307083`*^9, 
   3.8204236829729958`*^9}, {3.820423723325873*^9, 3.820423752018412*^9}, {
   3.8207550580048733`*^9, 3.820755092062996*^9}, {3.820755127103259*^9, 
   3.8207551279832373`*^9}, {3.82075523199289*^9, 3.8207552384440403`*^9}, {
   3.82075528118944*^9, 3.8207553306964493`*^9}, {3.820902863202229*^9, 
   3.820902875042831*^9}, {3.82090415905952*^9, 3.820904303229083*^9}, {
   3.8209043361506042`*^9, 3.820904343277011*^9}, {3.8209051516286592`*^9, 
   3.820905177937936*^9}, {3.820905229397794*^9, 3.820905257413495*^9}, {
   3.820906002801214*^9, 3.820906029605679*^9}, {3.820906075682818*^9, 
   3.8209061679591303`*^9}, {3.8209062023547297`*^9, 3.820906260853273*^9}, {
   3.820906322193782*^9, 3.820906338091777*^9}, {3.820906492614399*^9, 
   3.82090653927348*^9}, {3.820906831474378*^9, 3.820906877948765*^9}, {
   3.820906932457575*^9, 3.8209069549555407`*^9}, {3.820907000019383*^9, 
   3.820907011596084*^9}, {3.820907085939125*^9, 3.820907097567437*^9}, {
   3.8211216039793673`*^9, 3.821121605002412*^9}, {3.8211216940057364`*^9, 
   3.821121695133898*^9}, {3.821540188727212*^9, 3.821540191625093*^9}, {
   3.821541594565856*^9, 3.821541598677421*^9}, {3.821541746746866*^9, 
   3.8215417476595497`*^9}, {3.8215418474541397`*^9, 3.821541866629333*^9}, {
   3.821541989804368*^9, 3.821542033033161*^9}, {3.821542113571767*^9, 
   3.821542122024111*^9}, {3.821542165024106*^9, 3.821542173381369*^9}, {
   3.82154224404697*^9, 3.821542248128916*^9}, {3.821542283429282*^9, 
   3.821542293238542*^9}, {3.821542392465084*^9, 3.821542419308036*^9}, {
   3.821542599510687*^9, 3.821542621105361*^9}, {3.821552675097455*^9, 
   3.821552689469039*^9}, {3.821553572201042*^9, 3.821553573041463*^9}, 
   3.821554156522049*^9, {3.821554393140538*^9, 3.821554409974882*^9}, {
   3.821581446356326*^9, 3.821581449841076*^9}, {3.821586281526348*^9, 
   3.8215862914257593`*^9}, {3.8215864659369383`*^9, 3.821586478500505*^9}, {
   3.821588942343341*^9, 3.821588950997052*^9}, {3.821588984290154*^9, 
   3.8215889888940268`*^9}, {3.821595934498519*^9, 3.821595935038807*^9}, {
   3.821615945791039*^9, 3.821615948777872*^9}, {3.8216159941268272`*^9, 
   3.821615994490911*^9}, {3.821759561127906*^9, 3.821759562869575*^9}, {
   3.821759995613257*^9, 3.821760005226412*^9}, {3.8217611945332127`*^9, 
   3.821761198704377*^9}, {3.8217612324812098`*^9, 3.821761264299099*^9}, {
   3.821761485110949*^9, 3.82176154651908*^9}, {3.8217615825702953`*^9, 
   3.82176161771917*^9}, {3.821761914354947*^9, 3.821761919487093*^9}, {
   3.8240366030477962`*^9, 3.82403660355807*^9}, {3.824042436234408*^9, 
   3.8240424853041077`*^9}, {3.829009448165337*^9, 3.829009450074953*^9}, {
   3.829009501592677*^9, 3.829009542632544*^9}, {3.829009619820015*^9, 
   3.829009631001185*^9}, {3.8343650056359673`*^9, 3.834365047615391*^9}, {
   3.8343651245174217`*^9, 3.834365124640732*^9}, {3.834365241800881*^9, 
   3.834365248782201*^9}, {3.8343653169966927`*^9, 3.8343653199925756`*^9}, {
   3.834365352777937*^9, 3.8343653530528603`*^9}, {3.8343653832600813`*^9, 
   3.8343653837631474`*^9}, {3.834365848325614*^9, 3.83436589281215*^9}, 
   3.834367078945986*^9, {3.8343671885162077`*^9, 3.834367189009841*^9}, {
   3.834371418246129*^9, 3.83437142871651*^9}, {3.83437187304702*^9, 
   3.834371920321312*^9}, {3.834372627352664*^9, 3.834372632416052*^9}, {
   3.834372949939555*^9, 3.8343729799251337`*^9}, {3.83437302384296*^9, 
   3.834373024323338*^9}, {3.8343730989362926`*^9, 3.834373103742176*^9}, {
   3.834373139598206*^9, 3.834373178837055*^9}, {3.8343734551979*^9, 
   3.834373455589737*^9}, {3.8343734888528214`*^9, 3.834373489691497*^9}, 
   3.847072344415298*^9, {3.847072433332374*^9, 3.847072466332211*^9}, {
   3.847072573585927*^9, 3.847072595412444*^9}, {3.847072666276265*^9, 
   3.847072668648889*^9}, {3.847072883086433*^9, 3.847073040258464*^9}, 
   3.84707310543049*^9, {3.847073140165943*^9, 3.847073262403892*^9}, {
   3.8470829059490128`*^9, 3.8470830209633493`*^9}, {3.847083992625141*^9, 
   3.847084026081869*^9}, {3.847084069062392*^9, 3.847084180067967*^9}, {
   3.847088156419965*^9, 3.847088157062579*^9}, {3.84708824956392*^9, 
   3.8470883006373053`*^9}, {3.847167873185697*^9, 3.847167923856782*^9}, {
   3.847238288478002*^9, 3.847238309567809*^9}, {3.847238339777347*^9, 
   3.847238355330295*^9}, {3.84739792559969*^9, 3.847397965235394*^9}, {
   3.847398318499292*^9, 3.8473983202705507`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a835c4d6-0001-4a2f-b4af-cf4e0281ae11"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"401423.80340105144`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,27,1,
   19914978397797317480,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.847084027879727*^9, 3.847084037434144*^9}, {
  3.847084070491838*^9, 3.84708418374965*^9}, {3.847088158418379*^9, 
  3.847088169139831*^9}, {3.847088260387247*^9, 3.847088301453858*^9}, {
  3.847167891484765*^9, 3.847167899242454*^9}, {3.847168138418009*^9, 
  3.847168149116119*^9}, {3.847238291139271*^9, 3.847238310787343*^9}, {
  3.8472383412111473`*^9, 3.847238355884144*^9}, {3.847397967212538*^9, 
  3.847397977962438*^9}, {3.847398327414343*^9, 3.847398338088776*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"2722d22a-ddab-48e5-bd0d-b9b7dc71514d"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"401423.80340105144`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,28,2,
   19914978397797317480,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.847084027879727*^9, 3.847084037434144*^9}, {
  3.847084070491838*^9, 3.84708418374965*^9}, {3.847088158418379*^9, 
  3.847088169139831*^9}, {3.847088260387247*^9, 3.847088301453858*^9}, {
  3.847167891484765*^9, 3.847167899242454*^9}, {3.847168138418009*^9, 
  3.847168149116119*^9}, {3.847238291139271*^9, 3.847238310787343*^9}, {
  3.8472383412111473`*^9, 3.847238355884144*^9}, {3.847397967212538*^9, 
  3.847397977962438*^9}, {3.847398327414343*^9, 3.847398338125477*^9}},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"942aa1c6-5dfa-420b-b5fb-603817ec6199"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xs01FkcAPDblteSJNqcmAa77WgtqdYjMl8/j0yMNJNHqdhJOJY1HkV6
DZlfKI6yQh6rp6LNpE5ZbGnX1sSQPKayZJCDJAqRqP3OH/fc+zn33u/3e7/X
WBDF2/cVIYSLQzkXJefyxysLAZeEGTLm+MSggBvGT3QiRNQb0iRjl8RUD1rw
09EkmdXUxVZf1bBBl38OXTKp0fSG7TC17b+F/DKlJz7J5ti+ipwbc7xqNPPo
tEwL+jtsVnzkNSjj7ZiVGUJZizp3mteJDppQaTKHSYZ1muDXEbRnxMaFjtCz
SP9kQdAkWrM538MNEiwKqk8PzaK192tEc8FZkTTP+EIoUnflTGMeD/h33FKF
3EUUAZZjr7UvFNUdXlnUp0YRkXDLCZOdsGDA9uKSUE20yd7BT7tBeFacM39D
G125Pf1xECy+Z+zez1hKEeZ98rpGAKHT0kQVqS5FgpY/t8wIhuZNt0obwvQw
3+WX23xCgMeQ+8+bL6eIgvNgk0sYBLg63R9t/YYiJb0LluiGQ5LqwDWPQgO8
z5CVqUbA7fbGTM/dKzH+EzXT95EQOTzL0iRGuM96cqw2Cqg8wWabhwyKeKvO
tcmF0OyWlqFjw6RI1h1m571oSMs8YldraIznfblu1THQuCtbYPcZnTWcxrwZ
C1u9uCE5LSYU0WFGRuTGQd8pU/Ort02x3pv1jNP7oeptkSw/7VuKtCzLoBIP
gN4zu9e7dn6H+f752LYnHo5pvX8sd1iN/Ut3kfkmgPk+rxRLne8x39b8nxwP
wtDXjwh7Smk9U1W7RFhj8/PsKjmLIkLvGBfLQ1BB/97cU2qG72MLJvQOA2U6
G+x7cg3m3zyhoX0EVvTPdJQH/oD2H8v6cATizAzqWy3N0adcxZ1HoafWJ06y
9EeKjLte6X16DDJirb9EvEIz/1bx2yUCTvx6T4XUAuubDot+IQL34vbYdcWW
+H+Hbjl7JcHgZQ+tcpu12I+us7K6JLAyrWGvuIbO+7dHY1MyGFYeVkzqWlHE
PanrsyQZMkM9+66L0SxO+FWL4+CiuH6B+wHdknpevew4FIQHtuwOXIf7fX5M
oxQ4uJIZyHmKTgjreJOfAjPd6wIu2a/H/pndFWqLoWavXH/oInroola5SAwq
OqlWavobKKKuv+fcnBjGm05W5xxFS39RgJAG6chvSyJFaMUOjmsMDSUaxcEu
yegZ/0pOHA3erhLtCTF6bXoKL4EGSW27wDsDrVNlFiyiIarcSFOzEO1PxZ/I
ouFtakWA6E90i86qZgkND69USfxqlPGM0lsraSiuf6Bi+ZfyvsOU/DYNXqS9
ortOGb+8saeKhj/iZxbaS9HE5+C7OhoiQpyuT8nRzGfP9J7S4JKyZUHTc2X9
E84GbTQYXuD7XupEextLjDpokHXvI/yXaGFF6uoXNJj7pG+XDKAhd6NtLw2L
YrOvnRhE59mXOvTT0JVV+HnPMHpofJnTAA2nZDeuLh5FJ2SOcoZpCH59d/7V
W3TdgZ1eIzQ4qD/g1Y4r3xP1iDdKg97qhtLs98r6Ejf4jdEw4tw2Fz6Jts05
H/COhv8BRQMHoA==
       "]]},
     Annotation[#, "Charting`Private`Tag$1169#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox[
     "\" Microwave field \\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(m\\)]\\) \
\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-150., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {150., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {250., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {350., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {450., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {550., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {650., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {750., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^11, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->344,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.847167899275628*^9, {3.847168138498946*^9, 3.847168149286276*^9}, {
   3.847238291296317*^9, 3.847238310834592*^9}, {3.8472383412580357`*^9, 
   3.847238355928051*^9}, {3.8473979673173437`*^9, 3.84739797811917*^9}, {
   3.8473983274652853`*^9, 3.8473983382049093`*^9}},
 CellLabel->"Out[41]=",ExpressionUUID->"c9803bbf-98cf-48aa-bd4b-d645f9e903b2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%41", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[43]:=",ExpressionUUID->"b3950f73-6015-46b8-bae8-0bfa33baf964"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xs01FkcAPDblteSJNqcmAa77WgtqdYjMl8/j0yMNJNHqdhJOJY1HkV6
DZlfKI6yQh6rp6LNpE5ZbGnX1sSQPKayZJCDJAqRqP3OH/fc+zn33u/3e7/X
WBDF2/cVIYSLQzkXJefyxysLAZeEGTLm+MSggBvGT3QiRNQb0iRjl8RUD1rw
09EkmdXUxVZf1bBBl38OXTKp0fSG7TC17b+F/DKlJz7J5ti+ipwbc7xqNPPo
tEwL+jtsVnzkNSjj7ZiVGUJZizp3mteJDppQaTKHSYZ1muDXEbRnxMaFjtCz
SP9kQdAkWrM538MNEiwKqk8PzaK192tEc8FZkTTP+EIoUnflTGMeD/h33FKF
3EUUAZZjr7UvFNUdXlnUp0YRkXDLCZOdsGDA9uKSUE20yd7BT7tBeFacM39D
G125Pf1xECy+Z+zez1hKEeZ98rpGAKHT0kQVqS5FgpY/t8wIhuZNt0obwvQw
3+WX23xCgMeQ+8+bL6eIgvNgk0sYBLg63R9t/YYiJb0LluiGQ5LqwDWPQgO8
z5CVqUbA7fbGTM/dKzH+EzXT95EQOTzL0iRGuM96cqw2Cqg8wWabhwyKeKvO
tcmF0OyWlqFjw6RI1h1m571oSMs8YldraIznfblu1THQuCtbYPcZnTWcxrwZ
C1u9uCE5LSYU0WFGRuTGQd8pU/Ort02x3pv1jNP7oeptkSw/7VuKtCzLoBIP
gN4zu9e7dn6H+f752LYnHo5pvX8sd1iN/Ut3kfkmgPk+rxRLne8x39b8nxwP
wtDXjwh7Smk9U1W7RFhj8/PsKjmLIkLvGBfLQ1BB/97cU2qG72MLJvQOA2U6
G+x7cg3m3zyhoX0EVvTPdJQH/oD2H8v6cATizAzqWy3N0adcxZ1HoafWJ06y
9EeKjLte6X16DDJirb9EvEIz/1bx2yUCTvx6T4XUAuubDot+IQL34vbYdcWW
+H+Hbjl7JcHgZQ+tcpu12I+us7K6JLAyrWGvuIbO+7dHY1MyGFYeVkzqWlHE
PanrsyQZMkM9+66L0SxO+FWL4+CiuH6B+wHdknpevew4FIQHtuwOXIf7fX5M
oxQ4uJIZyHmKTgjreJOfAjPd6wIu2a/H/pndFWqLoWavXH/oInroola5SAwq
OqlWavobKKKuv+fcnBjGm05W5xxFS39RgJAG6chvSyJFaMUOjmsMDSUaxcEu
yegZ/0pOHA3erhLtCTF6bXoKL4EGSW27wDsDrVNlFiyiIarcSFOzEO1PxZ/I
ouFtakWA6E90i86qZgkND69USfxqlPGM0lsraSiuf6Bi+ZfyvsOU/DYNXqS9
ortOGb+8saeKhj/iZxbaS9HE5+C7OhoiQpyuT8nRzGfP9J7S4JKyZUHTc2X9
E84GbTQYXuD7XupEextLjDpokHXvI/yXaGFF6uoXNJj7pG+XDKAhd6NtLw2L
YrOvnRhE59mXOvTT0JVV+HnPMHpofJnTAA2nZDeuLh5FJ2SOcoZpCH59d/7V
W3TdgZ1eIzQ4qD/g1Y4r3xP1iDdKg97qhtLs98r6Ejf4jdEw4tw2Fz6Jts05
H/COhv8BRQMHoA==
       "]]},
     Annotation[#, "Charting`Private`Tag$1169#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox[
     "\" Microwave field \\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(m\\)]\\) \
\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-150., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {150., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {250., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {350., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {450., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {550., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {650., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {750., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^11, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.847167899275628*^9, {3.847168138498946*^9, 3.847168149286276*^9}, {
   3.847238291296317*^9, 3.847238310834592*^9}, {3.8472383412580357`*^9, 
   3.847238355928051*^9}, {3.8473979673173437`*^9, 3.84739797811917*^9}, {
   3.8473983274652853`*^9, 3.8473983382876863`*^9}, 3.847398380804915*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"d09e123c-8525-4fb8-941d-5b2938eec719"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%41", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[45]:=",ExpressionUUID->"e31d5c28-04f6-4869-84ef-5f5b2bfa029b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk8VdsXAPCbJj0qmZKZqCTRhKLbKlODigap6InMJeXiKcMt83Tde48h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       "]]},
     Annotation[#, "Charting`Private`Tag$1173#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox["\" Period length a (\[Mu]m)\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.847398170575576*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"60386b77-fa9f-4937-9db8-adc4fa3e2482"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%41", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[43]:=",ExpressionUUID->"a0d25b22-d17d-447c-b0ec-3d0e12360238"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwV0Xs01FkcAPDblteSJNqcmAa77WgtqdYjMl8/j0yMNJNHqdhJOJY1HkV6
DZlfKI6yQh6rp6LNpE5ZbGnX1sSQPKayZJCDJAqRqP3OH/fc+zn33u/3e7/X
WBDF2/cVIYSLQzkXJefyxysLAZeEGTLm+MSggBvGT3QiRNQb0iRjl8RUD1rw
09EkmdXUxVZf1bBBl38OXTKp0fSG7TC17b+F/DKlJz7J5ti+ipwbc7xqNPPo
tEwL+jtsVnzkNSjj7ZiVGUJZizp3mteJDppQaTKHSYZ1muDXEbRnxMaFjtCz
SP9kQdAkWrM538MNEiwKqk8PzaK192tEc8FZkTTP+EIoUnflTGMeD/h33FKF
3EUUAZZjr7UvFNUdXlnUp0YRkXDLCZOdsGDA9uKSUE20yd7BT7tBeFacM39D
G125Pf1xECy+Z+zez1hKEeZ98rpGAKHT0kQVqS5FgpY/t8wIhuZNt0obwvQw
3+WX23xCgMeQ+8+bL6eIgvNgk0sYBLg63R9t/YYiJb0LluiGQ5LqwDWPQgO8
z5CVqUbA7fbGTM/dKzH+EzXT95EQOTzL0iRGuM96cqw2Cqg8wWabhwyKeKvO
tcmF0OyWlqFjw6RI1h1m571oSMs8YldraIznfblu1THQuCtbYPcZnTWcxrwZ
C1u9uCE5LSYU0WFGRuTGQd8pU/Ort02x3pv1jNP7oeptkSw/7VuKtCzLoBIP
gN4zu9e7dn6H+f752LYnHo5pvX8sd1iN/Ut3kfkmgPk+rxRLne8x39b8nxwP
wtDXjwh7Smk9U1W7RFhj8/PsKjmLIkLvGBfLQ1BB/97cU2qG72MLJvQOA2U6
G+x7cg3m3zyhoX0EVvTPdJQH/oD2H8v6cATizAzqWy3N0adcxZ1HoafWJ06y
9EeKjLte6X16DDJirb9EvEIz/1bx2yUCTvx6T4XUAuubDot+IQL34vbYdcWW
+H+Hbjl7JcHgZQ+tcpu12I+us7K6JLAyrWGvuIbO+7dHY1MyGFYeVkzqWlHE
PanrsyQZMkM9+66L0SxO+FWL4+CiuH6B+wHdknpevew4FIQHtuwOXIf7fX5M
oxQ4uJIZyHmKTgjreJOfAjPd6wIu2a/H/pndFWqLoWavXH/oInroola5SAwq
OqlWavobKKKuv+fcnBjGm05W5xxFS39RgJAG6chvSyJFaMUOjmsMDSUaxcEu
yegZ/0pOHA3erhLtCTF6bXoKL4EGSW27wDsDrVNlFiyiIarcSFOzEO1PxZ/I
ouFtakWA6E90i86qZgkND69USfxqlPGM0lsraSiuf6Bi+ZfyvsOU/DYNXqS9
ortOGb+8saeKhj/iZxbaS9HE5+C7OhoiQpyuT8nRzGfP9J7S4JKyZUHTc2X9
E84GbTQYXuD7XupEextLjDpokHXvI/yXaGFF6uoXNJj7pG+XDKAhd6NtLw2L
YrOvnRhE59mXOvTT0JVV+HnPMHpofJnTAA2nZDeuLh5FJ2SOcoZpCH59d/7V
W3TdgZ1eIzQ4qD/g1Y4r3xP1iDdKg97qhtLs98r6Ejf4jdEw4tw2Fz6Jts05
H/COhv8BRQMHoA==
       "]]},
     Annotation[#, "Charting`Private`Tag$1169#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, Automatic},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox[
     "\" Microwave field \\!\\(\\*SubscriptBox[\\(\[Omega]\\), \\(m\\)]\\) \
\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-150., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {50., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {150., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {250., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {350., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {450., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {550., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {650., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {750., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^9, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^10, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^11, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.847167899275628*^9, {3.847168138498946*^9, 3.847168149286276*^9}, {
   3.847238291296317*^9, 3.847238310834592*^9}, {3.8472383412580357`*^9, 
   3.847238355928051*^9}, {3.8473979673173437`*^9, 3.8473979883821373`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"a6062f84-9485-4d0e-ac46-3b4ae21845df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"\[Delta]3", "=", "0.00404040404040404`30"}], ";", "\n", 
    RowBox[{"\[Delta]4", "=", 
     RowBox[{"-", "4.2087542087542085`30*^-6"}]}], ";"}], "*)"}], "\n", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Xi]max", "=", "5"}], ";"}], "\n", 
   RowBox[{
    RowBox[{"zmax", "=", "3"}], ";"}], "\n", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[CapitalLambda]0", "=", 
      RowBox[{
       FractionBox["1", "2.64"], "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Chi]", "=", 
      RowBox[{"2.095", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "15"}]]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k1", "=", 
      FractionBox["\[Omega]1", "c"]}], ";", "\[IndentingNewLine]", 
     RowBox[{"k2", "=", 
      FractionBox["\[Omega]2", "c"]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Beta]1", "=", "1.6052802142984195`*^7"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"c", "=", 
     RowBox[{"3", "\[Times]", 
      SuperscriptBox["10", "8"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"vF", "=", 
     FractionBox["c", "300"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"a", "=", 
      RowBox[{"1", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]", "=", 
     SuperscriptBox[
      RowBox[{"(", "3.5", ")"}], "2"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]0", "=", 
     RowBox[{"8.85", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"e", "=", 
     RowBox[{"1.60", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "19"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]0", "=", "377"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"hbar", "=", 
     RowBox[{"6.63", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "34"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Num", "=", "10"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Cap", "=", 
     RowBox[{"(*", 
      RowBox[{"13.3", " ", "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "3"}]]}], "*)"}], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"Num", "-", "1"}], ")"}], 
      FractionBox[
       RowBox[{"\[Epsilon]0", " ", "\[Epsilon]"}], "a"]}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"n0", "=", 
     RowBox[{"2", "\[Times]", 
      SuperscriptBox["10", "14"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"kB", "=", 
     RowBox[{"1.38", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "23"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"T", "=", 
     RowBox[{"3", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Tau]", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "12"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalGamma]", "=", 
     FractionBox["1", "\[Tau]"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]1", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]1", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"193", "\[Times]", 
      SuperscriptBox["10", "12"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]2", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]2", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"192.88", "\[Times]", 
      SuperscriptBox["10", "12"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Omega]m", 
     RowBox[{"(*", 
      RowBox[{"(", 
       RowBox[{"=", 
        RowBox[{
         RowBox[{"\[Omega]m", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
     RowBox[{"120", "\[Times]", 
      SuperscriptBox["10", "9"]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"\[Omega]1", 
      RowBox[{"(*", 
       RowBox[{"(", 
        RowBox[{"=", 
         RowBox[{
          RowBox[{"\[Omega]1", "/", "2"}], "\[Pi]"}]}], ")"}], "*)"}], "=", 
      RowBox[{"\[Omega]2", "+", "\[Omega]m"}]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"\[CapitalLambda]0", "=", 
      RowBox[{
       FractionBox["1", "2.64"], "\[Times]", 
       SuperscriptBox["10", 
        RowBox[{"-", "6"}]]}]}], ";"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Chi]", "=", 
     RowBox[{"2.095", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "15"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]1", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Nu]2", "=", 
     RowBox[{"1", "\[Times]", 
      SuperscriptBox["10", 
       RowBox[{"-", "3"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k1", "=", 
     FractionBox["\[Omega]1", "c"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"k2", "=", 
     FractionBox["\[Omega]2", "c"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]c1", "=", 
     RowBox[{"hbar", " ", "vF", " ", 
      SqrtBox[
       RowBox[{"\[Pi]", " ", "n0"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Mu]c2", "=", 
     FractionBox[
      RowBox[{"hbar", " ", "vF", " ", "Cap"}], 
      RowBox[{"e", " ", 
       SqrtBox[
        RowBox[{"\[Pi]", " ", "n0"}]]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]1", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", "hbar"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "-", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "+", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]1", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\[Mu]c1", 
          RowBox[{"kB", " ", "T"}]], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[ExponentialE]", "^", 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["\[Mu]c1", 
                RowBox[{"kB", " ", "T"}]]}], ")"}]}]}], "]"}]}]}], 
        "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]2", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"4", " ", "\[Pi]", " ", "hbar"}]], 
       RowBox[{"Log", "[", 
        FractionBox[
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "-", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]2", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}], 
         RowBox[{
          RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], "+", 
          RowBox[{"hbar", " ", 
           RowBox[{"(", 
            RowBox[{"\[Omega]2", "+", 
             RowBox[{
             "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
              "\[CapitalGamma]"}]}], ")"}]}]}]], "]"}]}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]2", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"{", 
        RowBox[{
         FractionBox["\[Mu]c1", 
          RowBox[{"kB", " ", "T"}]], "+", 
         RowBox[{"2", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            RowBox[{"\[ExponentialE]", "^", 
             RowBox[{"(", 
              RowBox[{"-", 
               FractionBox["\[Mu]c1", 
                RowBox[{"kB", " ", "T"}]]}], ")"}]}]}], "]"}]}]}], 
        "}"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]12", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "^", "2", " "}]}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Omega]1", "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], ")"}], "^", "2"}], 
          "+", 
          RowBox[{
           RowBox[{"hbar", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]1", "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
               "\[CapitalGamma]"}]}], ")"}], "^", "2"}]}]}]], ")"}], 
       "\[Mu]c2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]1", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"Tanh", "[", 
        FractionBox["\[Mu]c1", 
         RowBox[{"2", "kB", " ", "T"}]], "]"}], 
       FractionBox["\[Mu]c2", 
        RowBox[{"kB", " ", "T"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Sigma]21", "=", 
     RowBox[{
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", 
         RowBox[{"e", "^", "2"}]}], 
        RowBox[{"2", " ", 
         RowBox[{"\[Pi]", "^", "2", " "}]}]], 
       RowBox[{"(", 
        FractionBox[
         RowBox[{"\[Omega]2", "+", 
          RowBox[{
          "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", "\[CapitalGamma]"}]}], 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", " ", "\[Pi]", " ", "\[Mu]c1"}], ")"}], "^", "2"}], 
          "+", 
          RowBox[{
           RowBox[{"hbar", "^", "2"}], " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Omega]2", "+", 
              RowBox[{
              "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
               "\[CapitalGamma]"}]}], ")"}], "^", "2"}]}]}]], ")"}], 
       "\[Mu]c2"}], "+", 
      RowBox[{
       FractionBox[
        RowBox[{"\[ImaginaryI]", " ", "2", " ", 
         RowBox[{"e", "^", "2"}], " ", "kB", " ", "T"}], 
        RowBox[{" ", 
         RowBox[{
          RowBox[{"hbar", "^", "2"}], " ", 
          RowBox[{"(", 
           RowBox[{"\[Omega]2", "+", 
            RowBox[{
            "\[ImaginaryI]", " ", "2", " ", "\[Pi]", " ", 
             "\[CapitalGamma]"}]}], ")"}]}]}]], 
       RowBox[{"Tanh", "[", 
        FractionBox["\[Mu]c1", 
         RowBox[{"2", "kB", " ", "T"}]], "]"}], 
       FractionBox["\[Mu]c2", 
        RowBox[{"kB", " ", "T"}]]}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]1", "=", 
     RowBox[{
      FractionBox["1", "a"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"a", 
           SqrtBox["\[Epsilon]"], "k1"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Eta]0", 
           RowBox[{"2", 
            SqrtBox["\[Epsilon]"]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"a", 
            SqrtBox["\[Epsilon]"], "k1"}], "]"}], "\[Sigma]1"}]}], "]"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]2", "=", 
     RowBox[{
      FractionBox["1", "a"], 
      SuperscriptBox[
       RowBox[{"Cos", "[", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"a", 
           SqrtBox["\[Epsilon]"], "k2"}], "]"}], "-", 
         RowBox[{"\[ImaginaryI]", 
          FractionBox["\[Eta]0", 
           RowBox[{"2", 
            SqrtBox["\[Epsilon]"]}]], 
          RowBox[{"Sin", "[", 
           RowBox[{"a", 
            SqrtBox["\[Epsilon]"], "k2"}], "]"}], "\[Sigma]2"}]}], "]"}], 
       RowBox[{"-", "1"}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]1", "-", "\[Beta]2"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]12", "=", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox["\[Eta]0", 
       RowBox[{"2", " ", "a", 
        SqrtBox["\[Epsilon]"]}]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"a", 
         SqrtBox["\[Epsilon]"], "k1"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "\[Beta]1"}], "]"}]], "\[Sigma]12"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Beta]21", "=", 
     RowBox[{"\[ImaginaryI]", 
      FractionBox["\[Eta]0", 
       RowBox[{"2", " ", "a", 
        SqrtBox["\[Epsilon]"]}]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        RowBox[{"a", 
         SqrtBox["\[Epsilon]"], "k2"}], "]"}], 
       RowBox[{"Sin", "[", 
        RowBox[{"a", " ", "\[Beta]1"}], "]"}]], "\[Sigma]21"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]1", "=", 
     RowBox[{"\[Beta]12", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Omega]m", "\[Omega]1"]}], ")"}], "^", "2"}], " ", 
      "\[Nu]1"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Alpha]2", "=", 
     RowBox[{"\[Beta]21", " ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         FractionBox["\[Omega]m", "\[Omega]2"]}], ")"}], "^", "2"}], " ", 
      "\[Nu]2"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[CapitalLambda]0", "=", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"A1", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Omega]1", "^", "2"}]}], "-", 
        RowBox[{"\[Omega]2", "^", "2"}]}], 
       RowBox[{"3", 
        RowBox[{"\[Omega]2", "^", "2"}]}]]}], ";", "\[IndentingNewLine]", 
     RowBox[{"A2", "=", 
      FractionBox[
       RowBox[{
        RowBox[{"2", 
         RowBox[{"\[Omega]2", "^", "2"}]}], "-", 
        RowBox[{"\[Omega]1", "^", "2"}]}], 
       RowBox[{"3", 
        RowBox[{"\[Omega]2", "^", "2"}]}]]}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"q", "=", "1.3862943611198906`30"}], ";"}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Us1", "[", "z_", "]"}], "=", " ", 
     RowBox[{"Sech", "[", "z", "]"}]}], ";"}], "\n", 
   RowBox[{
    RowBox[{
     RowBox[{"Vs1", "[", "z_", "]"}], "=", " ", 
     RowBox[{"Sech", "[", "z", "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Re", "[", 
       RowBox[{"\[Beta]2", "-", "\[Beta]1"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", 
       RowBox[{"1", "\[Times]", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"FrameLabel", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "\"\< Period length a\>\"", " ", ",", "\"\< Propagation \[Beta]\>\""}],
        "}"}]}], 
     RowBox[{"(*", 
      RowBox[{",", 
       RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "*)"}], ",", 
     RowBox[{"BaseStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], ",", 
        RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}], ",", 
     RowBox[{"LabelStyle", "\[Rule]", 
      RowBox[{"{", "Black", "}"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "344"}], ",", 
     RowBox[{"FrameStyle", "\[Rule]", 
      RowBox[{"Thickness", "[", "0.005", "]"}]}]}], "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Im", "[", 
       RowBox[{"\[Beta]2", "-", "\[Beta]1"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"a", ",", "0", ",", 
       RowBox[{"1", "\[Times]", 
        SuperscriptBox["10", 
         RowBox[{"-", "6"}]]}]}], "}"}], ",", 
     RowBox[{"Frame", "\[Rule]", "True"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", " ", 
     RowBox[{"PlotLabel", "->", 
      RowBox[{"{", 
       RowBox[{
       "\"\< \!\(\*SubscriptBox[\(\[Beta]\), \(1\)]\)-\!\(\*SubscriptBox[\(\
\[Beta]\), \(2\)]\) \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
        "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SubscriptBox[\(\[Omega]\), \(m\)]\)  \
\>\""}], "}"}]}]}], 
    RowBox[{"(*", 
     RowBox[{",", 
      RowBox[{"Filling", "\[Rule]", "Bottom"}]}], "*)"}], "]"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"eqs", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           FractionBox["1", 
            RowBox[{"\[CapitalLambda]0", " "}]], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", "\[Xi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "\[Beta]1", " ", 
              RowBox[{"\[CapitalLambda]0", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Us", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Alpha]1", " ", 
           RowBox[{"Us", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["k1", "2"], "\[Chi]", " "}], 
            RowBox[{"2", " ", "\[Beta]1"}]], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "+", 
             RowBox[{"2", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Vs", "[", 
                 RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}]}], 
            ")"}], "*", 
           RowBox[{"Us", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}]}], "\[Equal]", "0"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"I", " ", 
           FractionBox["1", 
            RowBox[{"\[CapitalLambda]0", " "}]], " ", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", "\[Xi]"}], "]"}]}], 
          "+", 
          RowBox[{
           RowBox[{"1", "/", 
            RowBox[{"(", 
             RowBox[{"2", "\[Beta]2", " ", 
              RowBox[{"\[CapitalLambda]0", "^", "2"}]}], ")"}]}], "*", 
           RowBox[{"D", "[", 
            RowBox[{
             RowBox[{"Vs", "[", 
              RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
             RowBox[{"{", 
              RowBox[{"z", ",", "2"}], "}"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Alpha]2", " ", 
           RowBox[{"Vs", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}], "+", 
          RowBox[{
           FractionBox[
            RowBox[{
             SuperscriptBox["k2", "2"], "\[Chi]", " "}], 
            RowBox[{"2", " ", "\[Beta]1"}]], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Us", "[", 
                 RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}]}], 
            ")"}], "*", 
           RowBox[{"Vs", "[", 
            RowBox[{"z", ",", "\[Xi]"}], "]"}]}]}], "\[Equal]", "0"}]}], 
       "}"}]}], ";", "\n", 
     RowBox[{"bc", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{"zmax", ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Us1", "[", "zmax", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Us", "[", 
            RowBox[{
             RowBox[{"-", "zmax"}], ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Us1", "[", 
            RowBox[{"-", "zmax"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Us1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{"zmax", ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Vs1", "[", "zmax", "]"}]}], ",", 
          RowBox[{
           RowBox[{"Vs", "[", 
            RowBox[{
             RowBox[{"-", "zmax"}], ",", "\[Xi]"}], "]"}], "\[Equal]", 
           RowBox[{"Vs1", "[", 
            RowBox[{"-", "zmax"}], "]"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", "zmax"}]}], ")"}]}], ",", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}], "\[Equal]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"D", "[", 
              RowBox[{
               RowBox[{"Vs1", "[", "z", "]"}], ",", 
               RowBox[{"{", 
                RowBox[{"z", ",", "1"}], "}"}]}], "]"}], "/.", 
             RowBox[{"z", "\[Rule]", 
              RowBox[{"-", "zmax"}]}]}], ")"}]}]}], "}"}]}], "}"}]}], ";", 
     "\n", 
     RowBox[{"ic", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Us", "[", 
           RowBox[{"z", ",", "0"}], "]"}], "\[Equal]", 
          RowBox[{"Us1", "[", "z", "]"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"Vs", "[", 
           RowBox[{"z", ",", "0"}], "]"}], "\[Equal]", 
          RowBox[{"Vs1", "[", "z", "]"}]}], "}"}]}], "}"}]}], ";", "\n", "\n", 
     RowBox[{"sol", "=", 
      RowBox[{
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"Join", "[", 
          RowBox[{"eqs", ",", "ic", ",", "bc"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"Us", ",", "Vs"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"z", ",", 
           RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"\[Xi]", ",", 
           RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
         RowBox[{"Method", "\[Rule]", 
          RowBox[{"{", 
           RowBox[{"\"\<MethodOfLines\>\"", ",", 
            RowBox[{"\"\<SpatialDiscretization\>\"", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<TensorProductGrid\>\"", ",", 
               RowBox[{"\"\<MinPoints\>\"", "\[Rule]", "40"}], ",", 
               RowBox[{"\"\<MaxPoints\>\"", "\[Rule]", "100"}], ",", 
               RowBox[{
               "\"\<DifferenceOrder\>\"", "\[Rule]", 
                "\"\<Pseudospectral\>\""}]}], "}"}]}]}], "}"}]}], ",", 
         RowBox[{"MaxSteps", "\[Rule]", 
          RowBox[{"10", "^", "6"}]}], ",", 
         RowBox[{"WorkingPrecision", "\[Rule]", "20"}]}], "]"}], "//", 
       RowBox[{"AbsoluteTiming", "\n", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Us", "[", 
               RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "/.", 
            RowBox[{"Last", "[", "sol", "]"}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "/.", 
              RowBox[{"Last", "[", "sol", "]"}]}]}], "*)"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Mesh", "\[Rule]", "None"}], ","}], "*)"}], 
          RowBox[{"PlotStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}], ","}], "*)"}], " ", 
            RowBox[{"{", 
             RowBox[{"Dashed", ",", "Brown"}], "}"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{
           "{", " ", 
            "\"\< |\!\(\*SubscriptBox[\(A\), \
\(1\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\>\"", "}"}]}], " ", ",", 
          RowBox[{"AspectRatio", "\[Rule]", " ", "1"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.0075", "]"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", " ", "Black"}], "}"}]}], ",", " ", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"{", "344", "}"}]}], ",", 
          RowBox[{"AxesLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\< x \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
             "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)  \>\"", ",", "    ", 
             "\"\<  |\!\(\*SubscriptBox[\(A\), \
\(1\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SuperscriptBox[StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Bold\"], \"2\"]\)\!\(\*StyleBox[\
\"  \",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], "]"}], 
        "\[IndentingNewLine]", 
        RowBox[{"Plot3D", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             RowBox[{"Abs", "[", 
              RowBox[{"Vs", "[", 
               RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "^", "2"}], "/.", 
            RowBox[{"Last", "[", "sol", "]"}]}], 
           RowBox[{"(*", 
            RowBox[{",", 
             RowBox[{
              RowBox[{"Abs", "[", 
               RowBox[{"Vs", "[", 
                RowBox[{"z", ",", "\[Xi]"}], "]"}], "]"}], "/.", 
              RowBox[{"Last", "[", "sol", "]"}]}]}], "*)"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"z", ",", 
            RowBox[{"-", "zmax"}], ",", "zmax"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Xi]", ",", 
            RowBox[{"-", "\[Xi]max"}], ",", "\[Xi]max"}], "}"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{"Mesh", "\[Rule]", "None"}], ","}], "*)"}], 
          RowBox[{"PlotStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"Dashed", ",", "Brown"}], "}"}], ","}], "*)"}], " ", 
            RowBox[{"{", 
             RowBox[{"DotDashed", ",", 
              RowBox[{"Darker", "[", "Red", "]"}]}], "}"}], "}"}]}], ",", 
          RowBox[{"PlotRange", "\[Rule]", "All"}], ",", "\[IndentingNewLine]", 
          RowBox[{"PlotLegends", "\[Rule]", 
           RowBox[{
           "{", " ", 
            "\"\< |\!\(\*SubscriptBox[\(A\), \
\(2\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\!\(\*SuperscriptBox[\()\), \
\(2\)]\)\!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Bold\"]\)\>\"", "}"}]}], " ", ",", 
          RowBox[{"AspectRatio", "\[Rule]", " ", "1"}], ",", 
          RowBox[{"AxesStyle", "\[Rule]", 
           RowBox[{"Thickness", "[", "0.0075", "]"}]}], ",", 
          RowBox[{"LabelStyle", "\[Rule]", " ", 
           RowBox[{"{", 
            RowBox[{"Thick", ",", " ", "Black"}], "}"}]}], ",", " ", 
          RowBox[{"ImageSize", "\[Rule]", 
           RowBox[{"{", "344", "}"}]}], ",", 
          RowBox[{"AxesLabel", "->", 
           RowBox[{"{", 
            RowBox[{
            "\"\< x \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\>\"", ",", 
             "\"\< \!\(\*StyleBox[\" \",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)  \>\"", ",", "    ", 
             "\"\<  |\!\(\*SubscriptBox[\(A\), \
\(2\)]\)\!\(\*StyleBox[\"(\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"x\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\",\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"z\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\")\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*StyleBox[\"|\",FontFamily->\"Droid \
Serif\",FontWeight->\"Regular\"]\)\!\(\*SuperscriptBox[StyleBox[\" \
\",FontFamily->\"Droid Serif\",FontWeight->\"Bold\"], \"2\"]\)\!\(\*StyleBox[\
\"  \",FontSlant->\"Italic\"]\)\>\""}], "}"}]}], ",", 
          RowBox[{"BaseStyle", "\[Rule]", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"FontFamily", "\[Rule]", "\"\<Times New Roman\>\""}], 
             ",", 
             RowBox[{"FontSize", "\[Rule]", "16"}]}], "}"}]}]}], 
         "]"}]}]}]}]}], "*)"}]}]}]], "Input",
 CellChangeTimes->{{3.8172870338785763`*^9, 3.817287033884953*^9}, {
   3.817287179370846*^9, 3.817287211466372*^9}, {3.820391570040163*^9, 
   3.8203916413747683`*^9}, 3.8203916779697866`*^9, {3.82039171478553*^9, 
   3.8203917180229053`*^9}, {3.8203918423199797`*^9, 
   3.8203918430092363`*^9}, {3.820391900673627*^9, 3.8203919143251257`*^9}, {
   3.820392007648328*^9, 3.8203920079485197`*^9}, {3.8203920581201344`*^9, 
   3.820392058735856*^9}, {3.820392118740596*^9, 3.8203921953234177`*^9}, {
   3.820392306003592*^9, 3.820392418075954*^9}, {3.8203924549883957`*^9, 
   3.8203924941207657`*^9}, {3.820392529338419*^9, 3.8203925294503193`*^9}, {
   3.82039256945791*^9, 3.820392570340239*^9}, 3.820392636199071*^9, {
   3.820423591559833*^9, 3.820423591868952*^9}, {3.8204236315307083`*^9, 
   3.8204236829729958`*^9}, {3.820423723325873*^9, 3.820423752018412*^9}, {
   3.8207550580048733`*^9, 3.820755092062996*^9}, {3.820755127103259*^9, 
   3.8207551279832373`*^9}, {3.82075523199289*^9, 3.8207552384440403`*^9}, {
   3.82075528118944*^9, 3.8207553306964493`*^9}, {3.820902863202229*^9, 
   3.820902875042831*^9}, {3.82090415905952*^9, 3.820904303229083*^9}, {
   3.8209043361506042`*^9, 3.820904343277011*^9}, {3.8209051516286592`*^9, 
   3.820905177937936*^9}, {3.820905229397794*^9, 3.820905257413495*^9}, {
   3.820906002801214*^9, 3.820906029605679*^9}, {3.820906075682818*^9, 
   3.8209061679591303`*^9}, {3.8209062023547297`*^9, 3.820906260853273*^9}, {
   3.820906322193782*^9, 3.820906338091777*^9}, {3.820906492614399*^9, 
   3.82090653927348*^9}, {3.820906831474378*^9, 3.820906877948765*^9}, {
   3.820906932457575*^9, 3.8209069549555407`*^9}, {3.820907000019383*^9, 
   3.820907011596084*^9}, {3.820907085939125*^9, 3.820907097567437*^9}, {
   3.8211216039793673`*^9, 3.821121605002412*^9}, {3.8211216940057364`*^9, 
   3.821121695133898*^9}, {3.821540188727212*^9, 3.821540191625093*^9}, {
   3.821541594565856*^9, 3.821541598677421*^9}, {3.821541746746866*^9, 
   3.8215417476595497`*^9}, {3.8215418474541397`*^9, 3.821541866629333*^9}, {
   3.821541989804368*^9, 3.821542033033161*^9}, {3.821542113571767*^9, 
   3.821542122024111*^9}, {3.821542165024106*^9, 3.821542173381369*^9}, {
   3.82154224404697*^9, 3.821542248128916*^9}, {3.821542283429282*^9, 
   3.821542293238542*^9}, {3.821542392465084*^9, 3.821542419308036*^9}, {
   3.821542599510687*^9, 3.821542621105361*^9}, {3.821552675097455*^9, 
   3.821552689469039*^9}, {3.821553572201042*^9, 3.821553573041463*^9}, 
   3.821554156522049*^9, {3.821554393140538*^9, 3.821554409974882*^9}, {
   3.821581446356326*^9, 3.821581449841076*^9}, {3.821586281526348*^9, 
   3.8215862914257593`*^9}, {3.8215864659369383`*^9, 3.821586478500505*^9}, {
   3.821588942343341*^9, 3.821588950997052*^9}, {3.821588984290154*^9, 
   3.8215889888940268`*^9}, {3.821595934498519*^9, 3.821595935038807*^9}, {
   3.821615945791039*^9, 3.821615948777872*^9}, {3.8216159941268272`*^9, 
   3.821615994490911*^9}, {3.821759561127906*^9, 3.821759562869575*^9}, {
   3.821759995613257*^9, 3.821760005226412*^9}, {3.8217611945332127`*^9, 
   3.821761198704377*^9}, {3.8217612324812098`*^9, 3.821761264299099*^9}, {
   3.821761485110949*^9, 3.82176154651908*^9}, {3.8217615825702953`*^9, 
   3.82176161771917*^9}, {3.821761914354947*^9, 3.821761919487093*^9}, {
   3.8240366030477962`*^9, 3.82403660355807*^9}, {3.824042436234408*^9, 
   3.8240424853041077`*^9}, {3.829009448165337*^9, 3.829009450074953*^9}, {
   3.829009501592677*^9, 3.829009542632544*^9}, {3.829009619820015*^9, 
   3.829009631001185*^9}, {3.8343650056359673`*^9, 3.834365047615391*^9}, {
   3.8343651245174217`*^9, 3.834365124640732*^9}, {3.834365241800881*^9, 
   3.834365248782201*^9}, {3.8343653169966927`*^9, 3.8343653199925756`*^9}, {
   3.834365352777937*^9, 3.8343653530528603`*^9}, {3.8343653832600813`*^9, 
   3.8343653837631474`*^9}, {3.834365848325614*^9, 3.83436589281215*^9}, 
   3.834367078945986*^9, {3.8343671885162077`*^9, 3.834367189009841*^9}, {
   3.834371418246129*^9, 3.83437142871651*^9}, {3.83437187304702*^9, 
   3.834371920321312*^9}, {3.834372627352664*^9, 3.834372632416052*^9}, {
   3.834372949939555*^9, 3.8343729799251337`*^9}, {3.83437302384296*^9, 
   3.834373024323338*^9}, {3.8343730989362926`*^9, 3.834373103742176*^9}, {
   3.834373139598206*^9, 3.834373178837055*^9}, {3.8343734551979*^9, 
   3.834373455589737*^9}, {3.8343734888528214`*^9, 3.834373489691497*^9}, 
   3.847072344415298*^9, {3.847072433332374*^9, 3.847072466332211*^9}, {
   3.847072573585927*^9, 3.847072595412444*^9}, {3.847072666276265*^9, 
   3.847072668648889*^9}, {3.847072883086433*^9, 3.847073040258464*^9}, 
   3.84707310543049*^9, {3.847073140165943*^9, 3.847073262403892*^9}, {
   3.8470829059490128`*^9, 3.8470830209633493`*^9}, {3.847083992625141*^9, 
   3.847084026081869*^9}, {3.847084069062392*^9, 3.847084180067967*^9}, {
   3.84708431109704*^9, 3.847084336067058*^9}, 3.847084389274396*^9, {
   3.847084422830361*^9, 3.8470844265823402`*^9}, {3.847163765733554*^9, 
   3.847163768110664*^9}, {3.8471638050322323`*^9, 3.847163806531893*^9}, {
   3.847167747048757*^9, 3.847167849007958*^9}, {3.8471681794196*^9, 
   3.847168186517952*^9}, {3.8472392799792356`*^9, 3.847239313193995*^9}, {
   3.847239443275424*^9, 3.847239454843508*^9}, 3.847242904807335*^9, {
   3.84724295959824*^9, 3.847243004248005*^9}, {3.847243206628962*^9, 
   3.847243241942656*^9}, {3.847251182018717*^9, 3.847251186874004*^9}, {
   3.847398508529539*^9, 3.847398510298655*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2ae0bd33-d5e0-4aa0-97f7-24ac95495323"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"401423.80340105144`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,27,1,
   19914979590556016495,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.847084337200248*^9, 3.847084348635626*^9}, 
   3.847084390388006*^9, {3.847084428225534*^9, 3.847084438151119*^9}, {
   3.8471637686593647`*^9, 3.847163836031682*^9}, {3.8471677600572987`*^9, 
   3.847167849606336*^9}, {3.847175383062334*^9, 3.847175394128448*^9}, {
   3.847239314380487*^9, 3.847239328182095*^9}, {3.847239444519853*^9, 
   3.8472394644131727`*^9}, {3.847242984395788*^9, 3.847243005180328*^9}, {
   3.847243217697269*^9, 3.847243243130786*^9}, 3.84739802573381*^9, 
   3.8473985194876204`*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"eac11f6a-5554-4d6d-a83f-674fbdbca23c"],

Cell[BoxData[
 TemplateBox[{
  "General","munfl",
   "\"\\!\\(\\*RowBox[{\\\"Exp\\\", \\\"[\\\", RowBox[{\\\"-\\\", \
\\\"401423.80340105144`\\\"}], \\\"]\\\"}]\\) is too small to represent as a \
normalized machine number; precision may be lost.\"",2,28,2,
   19914979590556016495,"Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{{3.847084337200248*^9, 3.847084348635626*^9}, 
   3.847084390388006*^9, {3.847084428225534*^9, 3.847084438151119*^9}, {
   3.8471637686593647`*^9, 3.847163836031682*^9}, {3.8471677600572987`*^9, 
   3.847167849606336*^9}, {3.847175383062334*^9, 3.847175394128448*^9}, {
   3.847239314380487*^9, 3.847239328182095*^9}, {3.847239444519853*^9, 
   3.8472394644131727`*^9}, {3.847242984395788*^9, 3.847243005180328*^9}, {
   3.847243217697269*^9, 3.847243243130786*^9}, 3.84739802573381*^9, 
   3.847398519529009*^9},
 CellLabel->
  "During evaluation of \
In[1]:=",ExpressionUUID->"c84b8226-01c4-475b-8a9a-d923bb41bf63"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk8VdsXAPCbJj0qmZKZqCTRhKLbKlODigap6InMJeXiKcMt83Tde48h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       "]]},
     Annotation[#, "Charting`Private`Tag$1173#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox["\" Period length a\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->344,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847084337296536*^9, 3.847084348808772*^9}, 
   3.8470843904731417`*^9, {3.847084428342682*^9, 3.8470844383314943`*^9}, {
   3.847163768802129*^9, 3.847163836184175*^9}, {3.847167760178014*^9, 
   3.847167849692292*^9}, {3.847175383199731*^9, 3.84717539427664*^9}, {
   3.847239314427655*^9, 3.847239328315724*^9}, {3.847239444616804*^9, 
   3.847239464448698*^9}, {3.847242984431724*^9, 3.847243005213044*^9}, {
   3.847243217802504*^9, 3.8472432431794662`*^9}, 3.847398025836286*^9, 
   3.847398519617304*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"2311649c-87b3-4752-9d22-f688d742de08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%41", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[43]:=",ExpressionUUID->"0165fe9d-4cdb-48bc-9c6d-d6bde9e53b6c"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk8VdsXAPCbJj0qmZKZqCTRhKLbKlODigap6InMJeXiKcMt83Tde48h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       "]]},
     Annotation[#, "Charting`Private`Tag$1173#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox["\" Period length a\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847084337296536*^9, 3.847084348808772*^9}, 
   3.8470843904731417`*^9, {3.847084428342682*^9, 3.8470844383314943`*^9}, {
   3.847163768802129*^9, 3.847163836184175*^9}, {3.847167760178014*^9, 
   3.847167849692292*^9}, {3.847175383199731*^9, 3.84717539427664*^9}, {
   3.847239314427655*^9, 3.847239328315724*^9}, {3.847239444616804*^9, 
   3.847239464448698*^9}, {3.847242984431724*^9, 3.847243005213044*^9}, {
   3.847243217802504*^9, 3.8472432431794662`*^9}, 3.847398025836286*^9, {
   3.847398519716277*^9, 3.8473985258219643`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"d49dd4c5-9c0e-4d69-81bb-8a4d259289aa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%41", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Large"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[44]:=",ExpressionUUID->"65691659-8bb4-4cfa-a002-0ce73a62e396"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk8VdsXAPCbJj0qmZKZqCTRhKLbKlODigap6InMJeXiKcMt83Tde48h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       "]]},
     Annotation[#, "Charting`Private`Tag$1173#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox["\" Period length a (\[Mu]m)\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Large,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.847398043953547*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"1e585190-7a70-483d-b939-721729bc527c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"%41", ",", 
   RowBox[{"ImageSize", "\[Rule]", "Medium"}]}], "]"}]], "Input",
 NumberMarks->False,
 CellLabel->"In[43]:=",ExpressionUUID->"f1e2eec9-d229-4792-a1c5-8eaa02db371d"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], LineBox[CompressedData["
1:eJwd1nk8VdsXAPCbJj0qmZKZqCTRhKLbKlODigap6InMJeXiKcMt83Tde48h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       "]]},
     Annotation[#, "Charting`Private`Tag$1173#1"]& ]}, {}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{Automatic, 0},
  BaseStyle->{FontFamily -> "Times New Roman", FontSize -> 16},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{
     FormBox["\" Propagation \[Beta]\"", TraditionalForm], None}, {
     FormBox["\" Period length a (\[Mu]m)\"", TraditionalForm], None}},
  FrameStyle->Thickness[0.005],
  FrameTicks->FrontEndValueCache[{{Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
      Charting`ScaledFrameTicks[{Identity, Identity}]}}, {{
     Automatic, {{-1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1000., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {600., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {700., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {800., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {900., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1100., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1200., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1300., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1400., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1500., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}, {Automatic, {{0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {4.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {6.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {8.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}, {
         AbsoluteThickness[0.1]}}, {-2.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {-5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-8, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {2.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {3.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {4.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {5.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {6.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {7.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {8.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {9.5*^-7, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.05*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.1*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.15*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}, {1.2*^-6, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}, {
         AbsoluteThickness[0.1]}}}}}],
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  ImageSize->Medium,
  LabelStyle->{
    GrayLevel[0]},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.847084337296536*^9, 3.847084348808772*^9}, 
   3.8470843904731417`*^9, {3.847084428342682*^9, 3.8470844383314943`*^9}, {
   3.847163768802129*^9, 3.847163836184175*^9}, {3.847167760178014*^9, 
   3.847167849692292*^9}, {3.847175383199731*^9, 3.84717539427664*^9}, {
   3.847239314427655*^9, 3.847239328315724*^9}, {3.847239444616804*^9, 
   3.847239464448698*^9}, {3.847242984431724*^9, 3.847243005213044*^9}, {
   3.847243217802504*^9, 3.8472432431794662`*^9}, {3.847398025939952*^9, 
   3.847398031332203*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"0f6822b4-96cf-4ce1-b4a4-4f5f35c01841"]
}, Open  ]]
},
WindowSize->{808, 703},
WindowMargins->{{151, Automatic}, {1, Automatic}},
FrontEndVersion->"12.0 for Mac OS X x86 (64-bit) (April 8, 2019)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 39923, 1005, 2425, "Input",ExpressionUUID->"0f2e4d61-471f-48b9-a25a-4f806b3a2a2d"],
Cell[40506, 1029, 868, 16, 24, "Message",ExpressionUUID->"2395c578-5500-4aaf-a526-b902b0fa8748"],
Cell[41377, 1047, 867, 16, 24, "Message",ExpressionUUID->"5c4c214b-7448-47f4-b30a-fd6f61b660e2"],
Cell[42247, 1065, 10425, 227, 240, "Output",ExpressionUUID->"b3094d87-9d2d-4688-9745-1c0e771c96d6"],
Cell[52675, 1294, 11297, 246, 255, "Output",ExpressionUUID->"ea01671b-7c61-4557-b892-07db70d3854d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[64009, 1545, 41284, 1029, 2530, "Input",ExpressionUUID->"a835c4d6-0001-4a2f-b4af-cf4e0281ae11"],
Cell[105296, 2576, 935, 17, 24, "Message",ExpressionUUID->"2722d22a-ddab-48e5-bd0d-b9b7dc71514d"],
Cell[106234, 2595, 935, 17, 24, "Message",ExpressionUUID->"942aa1c6-5dfa-420b-b5fb-603817ec6199"],
Cell[107172, 2614, 10378, 229, 246, "Output",ExpressionUUID->"c9803bbf-98cf-48aa-bd4b-d645f9e903b2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[117587, 2848, 224, 5, 30, "Input",ExpressionUUID->"b3950f73-6015-46b8-bae8-0bfa33baf964"],
Cell[117814, 2855, 10402, 229, 424, "Output",ExpressionUUID->"d09e123c-8525-4fb8-941d-5b2938eec719"]
}, Open  ]],
Cell[CellGroupData[{
Cell[128253, 3089, 224, 5, 30, "Input",ExpressionUUID->"e31d5c28-04f6-4869-84ef-5f5b2bfa029b"],
Cell[128480, 3096, 15309, 320, 370, "Output",ExpressionUUID->"60386b77-fa9f-4937-9db8-adc4fa3e2482"]
}, Open  ]],
Cell[CellGroupData[{
Cell[143826, 3421, 225, 5, 30, "Input",ExpressionUUID->"a0d25b22-d17d-447c-b0ec-3d0e12360238"],
Cell[144054, 3428, 10330, 228, 256, "Output",ExpressionUUID->"a6062f84-9485-4d0e-ac46-3b4ae21845df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[154421, 3661, 41119, 1025, 2488, "Input",ExpressionUUID->"2ae0bd33-d5e0-4aa0-97f7-24ac95495323"],
Cell[195543, 4688, 971, 18, 24, "Message",ExpressionUUID->"eac11f6a-5554-4d6d-a83f-674fbdbca23c"],
Cell[196517, 4708, 969, 18, 24, "Message",ExpressionUUID->"c84b8226-01c4-475b-8a9a-d923bb41bf63"],
Cell[197489, 4728, 15789, 327, 224, "Output",ExpressionUUID->"2311649c-87b3-4752-9d22-f688d742de08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[213315, 5060, 224, 5, 30, "Input",ExpressionUUID->"0165fe9d-4cdb-48bc-9c6d-d6bde9e53b6c"],
Cell[213542, 5067, 15817, 327, 370, "Output",ExpressionUUID->"d49dd4c5-9c0e-4d69-81bb-8a4d259289aa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[229396, 5399, 224, 5, 30, "Input",ExpressionUUID->"65691659-8bb4-4cfa-a002-0ce73a62e396"],
Cell[229623, 5406, 15309, 320, 370, "Output",ExpressionUUID->"1e585190-7a70-483d-b939-721729bc527c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[244969, 5731, 225, 5, 30, "Input",ExpressionUUID->"f1e2eec9-d229-4792-a1c5-8eaa02db371d"],
Cell[245197, 5738, 15803, 327, 234, "Output",ExpressionUUID->"0f6822b4-96cf-4ce1-b4a4-4f5f35c01841"]
}, Open  ]]
}
]
*)


